Revisiting Single Inclusive Jet Production: Small-$R$ Resummation at Next-to-Leading Logarithm

The precision description of jet production plays an important role in many aspects of collider physics. In a recent paper we have presented a new factorization theorem for inclusive small radius jet production. The jet function appearing in our factorization theorem exhibits a non-standard renormalization group evolution, which, starting at next-to-leading logarithm (NLL), differs from previous results in the literature. In this paper we perform a first phenomenological study using our newly developed formalism, applying it to compute the spectrum of small radius jets in $e^+e^-\to J+X$ at NLL. We compare our results with previous predictions, highlighting the numerical impact of previously neglected terms throughout phase space. Our approach can be used for a variety of different collider systems, in particular, $ep$ and $pp$ collisions, with broad applications to the jet substructure program. Most importantly, since our factorization theorem is valid to all orders, the approach developed here will enable NNLL resummation of small radius logarithms in inclusive jet production, extending the precision of jet substructure calculations.

==> ana/JetFunctions.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Ancillary file for arXiv : 2410.xxxxx*)


(* ::Chapter:: *)
(*Revisiting Single Inclusive Jet Production: Small-R Resummation at Next-to-Leading Logarithm*)
(*Kyle Lee, Ian Moult and Xiaoyuan Zhang*)


(* ::Text:: *)
(*This file contains the iterative solution of the inclusive jet functions, both quark and gluon.*)
(*Usage: *)
(*J[i][n][m] gives the expressions for the Subscript[J, i]^(n,m) in Eq. (3.1) of the paper.*)
(**)
(*PlusDistribution[i, 1-x] is the plus-distribution in the package MT and HPL[{m1...},x] is the harmonic polylogarithm in the package HPL.*)


J[g][0][0] = PlusDistribution[-1, 1 - x]
 
J[g][1][0] = 20*(-1 + x)*x + 4*(7 + 6/((-1 + x)*x) + 4*x - 4*x^2)*
      HPL[{0}, x] + 4*(-7 - 4*x + 4*x^2)*HPL[{1}, x] + 
     (287/9 - (4*Pi^2)/x^2)*PlusDistribution[-1, 1 - x] - 
     (24*PlusDistribution[1, 1 - x])/x
 
J[g][1][1] = -14 + 12/x - 8*x + 8*x^2 + (23*PlusDistribution[-1, 1 - x])/3 + 
     12*PlusDistribution[0, 1 - x]
 
J[g][2][0] = 0
 
J[g][2][1] = (2*(-2300 + (-3635 + 762*Pi^2)*x - 12*(37 + 20*Pi^2)*x^2 + 
        (1811 - 1080*Pi^2)*x^3 + (920 + 84*Pi^2)*x^4))/(27*x*(1 + x)) - 
     (4*(-993 - 210*x + 55*x^2 + 320*x^3)*HPL[{0}, x])/(9*(-1 + x)) + 
     (4*(963 - 1856/x + 714*x - 952*x^2)*HPL[{1}, x])/9 - 
     (16*(27 - 77*x + 156*x^2 - 86*x^3 + 7*x^4)*HPL[{2}, x])/(3*(-1 + x)*x) - 
     (24*(-6 - 7*x - 3*x^2 + 8*x^3 + 4*x^4)*HPL[{-1, 0}, x])/(x*(1 + x)) - 
     (8*(36 - x - 46*x^2 + 41*x^3 + 46*x^4 + 14*x^5)*HPL[{0, 0}, x])/
      (x*(-1 + x^2)) + (16*(-27 + 19*x + 24*x^2 - 86*x^3 + 43*x^4)*
       HPL[{1, 0}, x])/(3*(-1 + x)*x) + 8*(151 - 108/x + 22*x - 22*x^2)*
      HPL[{1, 1}, x] + (584 - 12*Pi^2)*PlusDistribution[0, 1 - x] - 
     (368*PlusDistribution[1, 1 - x])/x - 432*PlusDistribution[2, 1 - x] + 
     PlusDistribution[-1, 1 - x]*(14354/27 - (184*Pi^2)/(3*x^2) + 
       180*Zeta[3] - (360*Zeta[3])/x)
 
J[g][2][2] = 2*((2*(240 - 307/x + 99*x - 218*x^2))/9 + 
      (4*(54 - 55*x - 3*x^2 + 44*x^3 + 14*x^4)*HPL[{0}, x])/(3*(-1 + x)*x) + 
      (4*(151 - 108/x + 22*x - 22*x^2)*HPL[{1}, x])/3 + 
      (529/9 - (12*Pi^2)/x)*PlusDistribution[-1, 1 - x] + 
      138*PlusDistribution[0, 1 - x] + 144*PlusDistribution[1, 1 - x])
 
J[g][3][0] = 0
 
J[g][3][1] = 0
 
J[g][3][2] = 2*((-16*Pi^2*(-972 - 1409*x - 1311*x^2 + 196*x^3 + 98*x^4)*
        HPL[{-1}, x])/(27*x*(1 + x)) + 
      ((42204 + 405378*x + 635664*x^2 + 670994*x^3 + 103728*x^4 - 
         294776*x^5 - 48*Pi^2*(486 + 370*x + 1431*x^2 + 210*x^3 - 1431*x^4 + 
           878*x^5))*HPL[{0}, x])/(81*x*(-1 + x^2)) + 
      (2*(116488 + (-83829 + 40116*Pi^2)*x - 6*(32275 + 1708*Pi^2)*x^2 + 
         28*(3077 + 366*Pi^2)*x^3)*HPL[{1}, x])/(81*x) + 
      (16*(-2298 - 1863/(-1 + x) + 2013/x + 1871*x + 612*x^2)*HPL[{2}, x])/
       9 + (32*(972 + 370*x + 1009*x^2 + 210*x^3 - 1009*x^4 + 878*x^5)*
        HPL[{3}, x])/(9*x*(-1 + x^2)) - 
      (32*(486 + 545*x + 123*x^2 - 96*x^3 + 326*x^4)*HPL[{-2, 0}, x])/
       (9*x*(1 + x)) + (4*(-6168 - 18209*x - 7219*x^2 + 1936*x^3 + 2082*x^4)*
        HPL[{-1, 0}, x])/(9*x*(1 + x)) + 16*(-151 - 108/x + 22*x + 22*x^2 + 
        108/(1 + x))*HPL[{-1, 2}, x] - 
      (8*(628 + 1981*x + 1926*x^2 + 1191*x^3 - 70*x^4 + 140*x^5)*
        HPL[{0, 0}, x])/(3*x*(-1 + x^2)) + 
      (8*(12478/x - 2112*x + 1037*x^2 - (54*(-22 + 229*x))/(-1 + x))*
        HPL[{1, 0}, x])/27 + (20*(12772 - 5355*x - 1482*x^2 + 4436*x^3)*
        HPL[{1, 1}, x])/(27*x) - (64*(81 - 157*x + 228*x^2 - 142*x^3 + 
         71*x^4)*HPL[{1, 2}, x])/(3*(-1 + x)*x) + 
      (16*(3693 + 1944/(-1 + x) - 1944/x + 96*x + 704*x^2)*HPL[{2, 0}, x])/
       9 - (16*(972 + 2711*x - 6339*x^2 + 3176*x^3 + 452*x^4)*HPL[{2, 1}, x])/
       (9*(-1 + x)*x) + (32*(1459 + 972/x + 2*x + 2*x^2 - 972/(1 + x))*
        HPL[{-1, -1, 0}, x])/9 + (8*(-2916 - 4277*x - 4083*x^2 + 388*x^3 + 
         194*x^4)*HPL[{-1, 0, 0}, x])/(9*x*(1 + x)) + 
      (64*(243 + 19*x - 487*x^2 + 141*x^3 + 487*x^4 + 326*x^5)*
        HPL[{0, 0, 0}, x])/(9*x*(-1 + x^2)) - 
      (40*(-972 + 1319*x - 1041*x^2 - 556*x^3 + 278*x^4)*HPL[{1, 0, 0}, x])/
       (9*(-1 + x)*x) - (64*(81 - 157*x + 228*x^2 - 142*x^3 + 71*x^4)*
        HPL[{1, 1, 0}, x])/(3*(-1 + x)*x) - 16*(1987 - 86*x + 86*x^2)*
       HPL[{1, 1, 1}, x] + (8*(-529 + 72*Pi^2 + 1178*x)*
        PlusDistribution[1, 1 - x])/x - 8280*PlusDistribution[2, 1 - x] - 
      (3456*PlusDistribution[3, 1 - x])/x + PlusDistribution[0, 1 - x]*
       (100490/9 - 184*Pi^2 + 1296*Zeta[3] - (6912*Zeta[3])/x) - 
      (2*(709253 + 6*Pi^2*(-5868 + 1905*x + 2467*x^2 - 3543*x^3 + 4643*x^4 + 
           396*x^5) + x^4*(181289 - 518760*Zeta[3]) + 
         4*x^5*(-60103 + 15732*Zeta[3]) - 2*x^3*(-584899 + 62568*Zeta[3]) + 
         x*(-929386 + 254664*Zeta[3]) + x^2*(-890542 + 466272*Zeta[3])))/
       (81*x*(-1 + x^2)) + (PlusDistribution[-1, 1 - x]*
        (324*Pi^4*(52 - 47*x + 29*x^2) + 30*Pi^2*(-3174 - 4063*x + 529*x^2) + 
         115*x*(-9072*Zeta[3] + x*(7543 + 4536*Zeta[3]))))/(135*x^2))
 
J[g][3][3] = 6*((2*(50763 - 52234*x - 46847*x^2 + 29112*x^3 + 
         8*Pi^2*(-729 + 630*x + 183*x^2 + 389*x^3)))/(81*x) + 
      (4*(-3600 + 17739*x + 2085*x^2 + 5402*x^3 + 730*x^4)*HPL[{0}, x])/
       (81*(-1 + x)*x) + (4*(8000 + 8331*x + 906*x^2 + 3370*x^3)*HPL[{1}, x])/
       (81*x) - (32*(729 - 630*x + 447*x^2 - 206*x^3 + 389*x^4)*HPL[{2}, x])/
       (27*(-1 + x)*x) - (16*(486 - 467*x - 231*x^2 + 372*x^3 + 326*x^4)*
        HPL[{0, 0}, x])/(27*(-1 + x)*x) + 
      (16*(-2251 - 1458/(-1 + x) + 1458/x + 128*x - 128*x^2)*HPL[{1, 0}, x])/
       27 - (32*(-1458 + 2251*x - 128*x^2 + 128*x^3)*HPL[{1, 1}, x])/(27*x) + 
      (11638/9 - 144*Pi^2)*PlusDistribution[0, 1 - x] + 
      2208*PlusDistribution[1, 1 - x] + 864*PlusDistribution[2, 1 - x] + 
      PlusDistribution[-1, 1 - x]*(12167/27 - (184*Pi^2)/x + 864*Zeta[3] - 
        (288*Zeta[3])/x))
 
J[g][4][0] = 0
 
J[g][4][1] = 0
 
J[g][4][2] = 0
 
J[g][4][3] = 6*((-32*Pi^2*(45927 + 41340*x + 39711*x^2 + 34678*x^3 + 
         36307*x^4)*HPL[{-2}, x])/(243*x*(1 + x)) - 
      (8*(719874 + 7354026*x + 11019585*x^2 - 8101126*x^3 + 623041*x^4 + 
         12*Pi^2*(-6561 + 78940*x - 94173*x^2 + 11134*x^3 + 4099*x^4))*
        HPL[{2}, x])/(729*(-1 + x)*x) + 
      (16*(726750 + 1169541*x + 1895712*x^2 + 530525*x^3 - 1113432*x^4 + 
         311974*x^5)*HPL[{3}, x])/(243*x*(-1 + x^2)) - 
      (128*(15309 - 1709*x + 13979*x^2 + 6669*x^3 - 13979*x^4 + 23471*x^5)*
        HPL[{4}, x])/(81*x*(-1 + x^2)) + 
      (64*(11709 + 13122/x - 14046*x + 12002*x^2 - 13122/(1 + x))*
        HPL[{-3, 0}, x])/81 + (16*(-190359 + 197802/x + 174390*x + 
         11332*x^2 + 503010/(1 + x))*HPL[{-2, 0}, x])/243 + 
      (256*(6561 + 6095*x + 5298*x^2 + 4404*x^3 + 5201*x^4)*HPL[{-2, 2}, x])/
       (81*x*(1 + x)) + (32*Pi^2*(91854 + 148613*x + 170277*x^2 + 43328*x^3 + 
         21664*x^4)*HPL[{-1, -1}, x])/(243*x*(1 + x)) - 
      (8*(-1361094 - 1512797*x + 581357*x^2 + 2330653*x^3 + 826311*x^4 + 
         Pi^2*(236196 + 378262*x + 426198*x^2 + 95872*x^3 + 47936*x^4))*
        HPL[{-1, 0}, x])/(243*x*(1 + x)) + 
      (16*(115273 + 148602/x + 40948*x + 1692*x^2 + 167670/(1 + x))*
        HPL[{-1, 2}, x])/81 + (64*(39366 + 62477*x + 69333*x^2 + 13712*x^3 + 
         6856*x^4)*HPL[{-1, 3}, x])/(81*x*(1 + x)) + 
      (8*(-886518 + 2706849*x - 8776794*x^2 - 19470130*x^3 - 2007006*x^4 + 
         2779117*x^5 + 24*Pi^2*(8748 - 1709*x + 21002*x^2 + 6669*x^3 - 
           21002*x^4 + 23471*x^5))*HPL[{0, 0}, x])/(729*x*(-1 + x^2)) - 
      (8*(834860 + 5488555*x + 3637425*x^2 + 2608690*x^3 - 954130*x^4 + 
         6*Pi^2*(-74358 + 107951*x - 100779*x^2 - 14344*x^3 + 7172*x^4))*
        HPL[{1, 0}, x])/(729*(-1 + x)*x) - 
      (8*(14076068 - 11423949*x - 10306248*x^2 + 5164867*x^3 + 
         24*Pi^2*(19683 + 119887*x - 23261*x^2 + 23261*x^3))*HPL[{1, 1}, x])/
       (729*x) + (16*(1116416 - 2281289*x + 800643*x^2 - 47804*x^3 + 
         9626*x^4)*HPL[{1, 2}, x])/(243*(-1 + x)*x) - 
      (128*(9477 - 14344*x + 14601*x^2 - 514*x^3 + 257*x^4)*HPL[{1, 3}, x])/
       (27*(-1 + x)*x) + (32*(119436 - 142909*x + 281118*x^2 - 68523*x^3 + 
         45616*x^4)*HPL[{2, 0}, x])/(81*(-1 + x)*x) + 
      (16*(1062216 - 3031125*x + 2594073*x^2 - 1139918*x^3 + 112346*x^4)*
        HPL[{2, 1}, x])/(243*(-1 + x)*x) - 
      (256*(6561 - 23975*x + 28173*x^2 - 7049*x^3 + 2851*x^4)*HPL[{2, 2}, x])/
       (81*(-1 + x)*x) - (64*(48114 + 23689*x + 34060*x^2 - 8129*x^3 - 
         34060*x^4 + 45676*x^5)*HPL[{3, 0}, x])/(81*x*(-1 + x^2)) - 
      (64*(43740 + 47051*x + 117404*x^2 - 29211*x^3 - 117404*x^4 + 52144*x^5)*
        HPL[{3, 1}, x])/(81*x*(-1 + x^2)) - 
      (128*(19683 + 16960*x + 18519*x^2 + 17062*x^3 + 15503*x^4)*
        HPL[{-2, -1, 0}, x])/(81*x*(1 + x)) + 
      (320*(6561 + 5830*x + 5823*x^2 + 5174*x^3 + 5181*x^4)*
        HPL[{-2, 0, 0}, x])/(81*x*(1 + x)) - 
      (64*(39366 + 64177*x + 74433*x^2 + 20512*x^3 + 10256*x^4)*
        HPL[{-1, -2, 0}, x])/(81*x*(1 + x)) + 
      (16*(-438004 - 1472845*x - 99987*x^2 - 3280*x^3 + 67886*x^4)*
        HPL[{-1, -1, 0}, x])/(243*x*(1 + x)) - 
      (256*(13122 + 21109*x + 23961*x^2 + 5704*x^3 + 2852*x^4)*
        HPL[{-1, -1, 2}, x])/(81*x*(1 + x)) - 
      (80*(-88381 - 276748*x - 56865*x^2 - 13120*x^3 + 6281*x^4)*
        HPL[{-1, 0, 0}, x])/(243*x*(1 + x)) + 
      (64*(1458 + 2251*x + 2379*x^2 + 256*x^3 + 128*x^4)*HPL[{-1, 2, 0}, x])/
       (9*x*(1 + x)) + (128*(1458 + 2251*x + 2379*x^2 + 256*x^3 + 128*x^4)*
        HPL[{-1, 2, 1}, x])/(9*x*(1 + x)) + 
      (16*(337608 + 946731*x + 153444*x^2 + 206267*x^3 + 313764*x^4 + 
         154828*x^5)*HPL[{0, 0, 0}, x])/(243*x*(-1 + x^2)) + 
      (80*(116983 - 22189*x + 250878*x^2 - 8092*x^3 + 14527*x^4)*
        HPL[{1, 0, 0}, x])/(243*(-1 + x)*x) + 
      (16*(1116416 - 2281289*x + 800643*x^2 - 47804*x^3 + 9626*x^4)*
        HPL[{1, 1, 0}, x])/(243*(-1 + x)*x) - 
      (16*(2942048 + 682599*x + 44514*x^2 + 99490*x^3)*HPL[{1, 1, 1}, x])/
       (81*x) + (64*(104976 - 175597*x + 211863*x^2 - 72532*x^3 + 36266*x^4)*
        HPL[{1, 1, 2}, x])/(81*(-1 + x)*x) + 
      (128*(-13122 + 18559*x - 16311*x^2 - 4496*x^3 + 2248*x^4)*
        HPL[{1, 2, 0}, x])/(81*(-1 + x)*x) + 
      (64*(104976 - 175597*x + 211863*x^2 - 72532*x^3 + 36266*x^4)*
        HPL[{1, 2, 1}, x])/(81*(-1 + x)*x) - 
      (320*(10935 - 13938*x + 14385*x^2 - 6682*x^3 + 6235*x^4)*
        HPL[{2, 0, 0}, x])/(81*(-1 + x)*x) - 
      (256*(6561 - 23975*x + 28173*x^2 - 7049*x^3 + 2851*x^4)*
        HPL[{2, 1, 0}, x])/(81*(-1 + x)*x) + 
      (256*(8748 + 5360*x - 8211*x^2 - 3367*x^3 + 6218*x^4)*
        HPL[{2, 1, 1}, x])/(27*(-1 + x)*x) + 
      (128*(39366 + 64177*x + 74433*x^2 + 20512*x^3 + 10256*x^4)*
        HPL[{-1, -1, -1, 0}, x])/(81*x*(1 + x)) - 
      (320*(4374 + 7093*x + 8157*x^2 + 2128*x^3 + 1064*x^4)*
        HPL[{-1, -1, 0, 0}, x])/(27*x*(1 + x)) + 
      (128*(13122 + 21109*x + 23961*x^2 + 5704*x^3 + 2852*x^4)*
        HPL[{-1, 0, 0, 0}, x])/(81*x*(1 + x)) - 
      (64*(8748 - 605*x - 27704*x^2 + 3805*x^3 + 27704*x^4 + 18670*x^5)*
        HPL[{0, 0, 0, 0}, x])/(81*x*(-1 + x^2)) - 
      (320*(8748 - 13501*x + 14259*x^2 - 1516*x^3 + 758*x^4)*
        HPL[{1, 0, 0, 0}, x])/(81*(-1 + x)*x) - 
      (128*(9477 - 14344*x + 14601*x^2 - 514*x^3 + 257*x^4)*
        HPL[{1, 1, 0, 0}, x])/(27*(-1 + x)*x) + 
      (64*(104976 - 175597*x + 211863*x^2 - 72532*x^3 + 36266*x^4)*
        HPL[{1, 1, 1, 0}, x])/(81*(-1 + x)*x) + 
      (1280*(4727 - 706*x + 706*x^2)*HPL[{1, 1, 1, 1}, x])/9 + 
      (-38992 - (864*Pi^2*(-14 + 3*x))/x)*PlusDistribution[2, 1 - x] - 
      (79488*PlusDistribution[3, 1 - x])/x - 
      (17280*PlusDistribution[4, 1 - x])/x + PlusDistribution[0, 1 - x]*
       (12093584/81 - 13956*Pi^2 + (144*Pi^4*(4 + 3*x))/x + 24840*Zeta[3] - 
        (158976*Zeta[3])/x) + 
      (HPL[{-1}, x]*(4*Pi^2*(-1329616 - 4062115*x - 1037313*x^2 - 
           259120*x^3 + 57734*x^4) - 4032*(13122 + 21109*x + 23961*x^2 + 
           5704*x^3 + 2852*x^4)*Zeta[3]))/(729*x*(1 + x)) + 
      (16*PlusDistribution[1, 1 - x]*(-24334 + 621*Pi^2*(12 + x) - 
         81648*Zeta[3] + 156*x*(757 + 81*Zeta[3])))/(9*x) - 
      (4*HPL[{0}, x]*(2*Pi^2*(723348 + 1166367*x + 1557798*x^2 + 412259*x^3 - 
           1476330*x^4 + 232210*x^5) + 4*x^3*(-5245439 + 1962*Zeta[3]) + 
         x*(-6269407 + 234072*Zeta[3]) - 9*x^5*(265781 + 411792*Zeta[3]) + 
         6*(-3383521 + 839808*Zeta[3]) - 4*x^2*(468719 + 3652704*Zeta[3]) + 
         2*x^4*(-3733595 + 7305408*Zeta[3])))/(729*x*(-1 + x^2)) - 
      (4*HPL[{1}, x]*(Pi^2*(4280468 - 4681367*x + 657165*x^2 - 316376*x^3 + 
           60110*x^4) + 3*x^4*(3829049 + 1125888*Zeta[3]) - 
         4*x^3*(4136471 + 1688832*Zeta[3]) - 6*(9513359 + 2152008*Zeta[3]) - 
         2*x*(-64193387 + 8953812*Zeta[3]) + 
         x^2*(-66247883 + 25379352*Zeta[3])))/(729*(-1 + x)*x) + 
      (20*Pi^2*(-2678514 - 2658231*x + 13528020*x^2 + 3606389*x^3 - 
          12006429*x^4 + 208765*x^5) - 12*Pi^4*(-30618 - 410615*x - 
          303734*x^2 - 243845*x^3 - 89926*x^4 + 466378*x^5) + 
        30*(69332810 - 73698864*Zeta[3] + 561*x^2*(-195205 + 46772*Zeta[3]) + 
          35*x^5*(-1057133 + 96048*Zeta[3]) + 
          x^3*(80350347 + 6334164*Zeta[3]) - 
          4*x*(10837673 + 11930850*Zeta[3]) + 
          x^4*(40177195 + 51685056*Zeta[3])))/(10935*x*(-1 + x^2)) + 
      (PlusDistribution[-1, 1 - x]*(11178*Pi^4*(312 - 365*x + 247*x^2) - 
         240*Pi^2*(36501 + x*(100736 - 28431*Zeta[3]) - 17496*Zeta[3] + 
           x^2*(-12167 + 20412*Zeta[3])) + 20*(2099520*Zeta[5] - 
           162*x*(52787*Zeta[3] + 103032*Zeta[5]) + 
           x^2*(4133077 + 8129241*Zeta[3] + 9552816*Zeta[5]))))/(1215*x^2))
 
J[g][4][4] = 24*((-2*(-566479 + 960917*x - 598448*x^2 - 1537013*x^3 + 
         241308*x^4 + Pi^2*(69984 - 72548*x + 57636*x^2 - 41632*x^3 + 
           56544*x^4))*HPL[{0}, x])/(243*(-1 + x)*x) + 
      ((-3586532 + 5471986*x + 2254424*x^2 - 1144408*x^3 - 
         24*Pi^2*(-17496 + 28687*x - 4886*x^2 + 4886*x^3))*HPL[{1}, x])/
       (243*x) - (8*(20502 + 284187*x + 181041*x^2 - 29317*x^3 + 46597*x^4)*
        HPL[{2}, x])/(243*(-1 + x)*x) + 
      (16*(18137 + 17496/(-1 + x) - 17496/x + 3728*x + 14136*x^2)*
        HPL[{3}, x])/81 + (-134876/81 - 5520/(-1 + x) + 304/x - 
        (78784*x)/27 - (137272*x^2)/243)*HPL[{0, 0}, x] - 
      (4*(23404 + 421895*x + 566427*x^2 - 54430*x^3 + 48724*x^4)*
        HPL[{1, 0}, x])/(243*(-1 + x)*x) - 
      (8*(-23404 + 560721*x - 5706*x^2 + 48724*x^3)*HPL[{1, 1}, x])/(243*x) + 
      (16*(17496 - 28687*x + 33573*x^2 - 9772*x^3 + 4886*x^4)*HPL[{1, 2}, x])/
       (27*(-1 + x)*x) + (16*(19505 + 26244/(-1 + x) - 26244/x - 8512*x + 
         18204*x^2)*HPL[{2, 0}, x])/81 + 
      (32*(26244 - 19505*x + 28017*x^2 - 26716*x^3 + 18204*x^4)*
        HPL[{2, 1}, x])/(81*(-1 + x)*x) + 
      (16*(4374 - 4495*x - 3855*x^2 + 4616*x^3 + 3734*x^4)*HPL[{0, 0, 0}, x])/
       (81*(-1 + x)*x) + (16*(17496 - 28687*x + 33573*x^2 - 9772*x^3 + 
         4886*x^4)*HPL[{1, 0, 0}, x])/(81*(-1 + x)*x) + 
      (16*(17496 - 28687*x + 33573*x^2 - 9772*x^3 + 4886*x^4)*
        HPL[{1, 1, 0}, x])/(27*(-1 + x)*x) + 
      (32*(-17496 + 28687*x - 4886*x^2 + 4886*x^3)*HPL[{1, 1, 1}, x])/
       (27*x) + (74060/3 - 1728*Pi^2)*PlusDistribution[1, 1 - x] + 
      16560*PlusDistribution[2, 1 - x] + 3456*PlusDistribution[3, 1 - x] + 
      PlusDistribution[0, 1 - x]*(304175/27 - 2760*Pi^2 + 6912*Zeta[3]) + 
      (3150775 + 4*Pi^2*(20502 - 218823*x + 181041*x^2 - 29317*x^3 + 
          46597*x^4) - 2519424*Zeta[3] - 9*x^2*(-589123 + 230544*Zeta[3]) + 
        4*x^3*(112151 + 374688*Zeta[3]) - x^4*(2136815 + 2035584*Zeta[3]) + 
        x*(-6764671 + 7650576*Zeta[3]))/(729*(-1 + x)*x) + 
      (PlusDistribution[-1, 1 - x]*(-833175*Pi^2 + 1944*Pi^4*(-79 + 82*x) + 
         115*(-19440*Zeta[3] + x*(12167 + 58320*Zeta[3]))))/(405*x))
 
J[g][5][0] = 0
 
J[g][5][1] = 0
 
J[g][5][2] = 0
 
J[g][5][3] = 0
 
J[g][5][4] = 24*((160*Pi^2*(157464 + 156673*x + 176481*x^2 + 169112*x^3 + 
         149304*x^4)*HPL[{-3}, x])/(729*x*(1 + x)) - 
      (8*(-33700770 - 25175255*x - 267240774*x^2 - 191323245*x^3 + 
         107023170*x^4 - 17526538*x^5 + 8*Pi^2*(629856 + 686885*x + 
           1172219*x^2 - 516665*x^3 - 1172219*x^4 + 695832*x^5))*HPL[{3}, x])/
       (729*x*(-1 + x^2)) - (32*(9953928 + 15986736*x + 26953134*x^2 + 
         7063345*x^3 - 17591478*x^4 + 7130519*x^5)*HPL[{4}, x])/
       (729*x*(-1 + x^2)) + (128*(196830 + 4313*x + 201022*x^2 + 28647*x^3 - 
         201022*x^4 + 400066*x^5)*HPL[{5}, x])/(243*x*(-1 + x^2)) - 
      (512*(19683 + 20890*x - 5985*x^2 - 7672*x^3 + 19203*x^4)*
        HPL[{-4, 0}, x])/(243*x*(1 + x)) + 
      (16*(1750419 - 542376/x - 4639632*x + 780304*x^2 - 10865016/(1 + x))*
        HPL[{-3, 0}, x])/729 - (64*(472392 + 464299*x + 484443*x^2 + 
         469016*x^3 + 448872*x^4)*HPL[{-3, 2}, x])/(243*x*(1 + x)) - 
      (320*Pi^2*(236196 + 171415*x + 308403*x^2 + 338384*x^3 + 201396*x^4)*
        HPL[{-2, -1}, x])/(729*x*(1 + x)) + 
      (4*(-35852184 - 91625471*x - 32179099*x^2 + 115648726*x^3 + 
         11841210*x^4 + 8*Pi^2*(1653372 + 1228265*x + 2106621*x^2 + 
           2293408*x^3 + 1415052*x^4))*HPL[{-2, 0}, x])/(729*x*(1 + x)) + 
      (16*(-4325400 - 17890293*x + 5401455*x^2 - 2612234*x^3 + 151450*x^4)*
        HPL[{-2, 2}, x])/(729*x*(1 + x)) - 
      (320*(236196 + 178505*x + 295353*x^2 + 319564*x^3 + 202716*x^4)*
        HPL[{-2, 3}, x])/(243*x*(1 + x)) - 
      (160*Pi^2*(157464 + 267563*x + 330297*x^2 + 125468*x^3 + 62734*x^4)*
        HPL[{-1, -2}, x])/(243*x*(1 + x)) + 
      (4*(-83882256 - 82810757*x - 990955*x^2 + 115415638*x^3 + 
         37264764*x^4 + 216*Pi^2*(17496 + 28687*x + 33573*x^2 + 9772*x^3 + 
           4886*x^4))*HPL[{-1, 2}, x])/(729*x*(1 + x)) - 
      (8*(23786144 + 78660953*x - 2485533*x^2 + 10401488*x^3 + 2571734*x^4)*
        HPL[{-1, 3}, x])/(729*x*(1 + x)) - 
      (128*(157464 + 264883*x + 322257*x^2 + 114748*x^3 + 57374*x^4)*
        HPL[{-1, 4}, x])/(81*x*(1 + x)) + 
      (4*(-24705844 + 108215707*x + 121671267*x^2 - 91690088*x^3 + 
         41182346*x^4 + 192*Pi^2*(59049 - 102928*x + 131637*x^2 - 57418*x^3 + 
           28709*x^4))*HPL[{1, 2}, x])/(729*(-1 + x)*x) - 
      (8*(71213632 - 82201801*x + 160862331*x^2 - 32836636*x^3 + 
         18171562*x^4)*HPL[{1, 3}, x])/(729*(-1 + x)*x) + 
      (64*(551124 - 909353*x + 1074687*x^2 - 330668*x^3 + 165334*x^4)*
        HPL[{1, 4}, x])/(81*(-1 + x)*x) - 
      (8*(-49565880 + 11023389*x - 180693057*x^2 + 48429872*x^3 - 
         24047276*x^4 + 8*Pi^2*(669222 - 1061299*x + 1350561*x^2 - 
           715464*x^3 + 426202*x^4))*HPL[{2, 0}, x])/(729*(-1 + x)*x) + 
      (4*(28903252 + 84213833*x + 427959027*x^2 - 485189984*x^3 + 
         98787260*x^4 + 8*Pi^2*(1417176 + 2561359*x - 1706247*x^2 - 
           2267128*x^3 + 1412016*x^4))*HPL[{2, 1}, x])/(729*(-1 + x)*x) - 
      (32*(6115020 - 13084007*x + 15711405*x^2 - 5746618*x^3 + 3040320*x^4)*
        HPL[{2, 2}, x])/(243*(-1 + x)*x) + 
      (128*(905418 - 1229169*x + 1665489*x^2 - 1063258*x^3 + 626938*x^4)*
        HPL[{2, 3}, x])/(243*(-1 + x)*x) - 
      (16*(8839608 + 14127941*x + 21078030*x^2 + 1821015*x^3 - 11406870*x^4 + 
         6183484*x^5)*HPL[{3, 0}, x])/(243*x*(-1 + x^2)) - 
      (32*(6528840 + 9363713*x + 17102632*x^2 - 160994*x^3 - 14174884*x^4 + 
         3875541*x^5)*HPL[{3, 1}, x])/(243*x*(-1 + x^2)) + 
      (128*(262440 + 228272*x + 403889*x^2 - 168652*x^3 - 403889*x^4 + 
         281552*x^5)*HPL[{3, 2}, x])/(81*x*(-1 + x^2)) + 
      (64*(866052 - 204493*x + 1295516*x^2 + 341133*x^3 - 1295516*x^4 + 
         1201804*x^5)*HPL[{4, 0}, x])/(243*x*(-1 + x^2)) + 
      (64*(393660 - 134005*x + 1070644*x^2 + 205685*x^3 - 1070644*x^4 + 
         636908*x^5)*HPL[{4, 1}, x])/(81*x*(-1 + x^2)) + 
      (256*(157464 + 159533*x + 198981*x^2 + 188272*x^3 + 148824*x^4)*
        HPL[{-3, -1, 0}, x])/(243*x*(1 + x)) - 
      (32*(367416 + 367477*x + 426789*x^2 + 407368*x^3 + 348056*x^4)*
        HPL[{-3, 0, 0}, x])/(81*x*(1 + x)) + 
      (512*(118098 + 83935*x + 157464*x^2 + 173897*x^3 + 100368*x^4)*
        HPL[{-2, -2, 0}, x])/(243*x*(1 + x)) - 
      (32*(-1195164 - 11486007*x + 7100133*x^2 + 2468788*x^3 + 1375336*x^4)*
        HPL[{-2, -1, 0}, x])/(729*x*(1 + x)) + 
      (128*(708588 + 521335*x + 912159*x^2 + 996332*x^3 + 605508*x^4)*
        HPL[{-2, -1, 2}, x])/(243*x*(1 + x)) + 
      (8*(-2238576 - 13620769*x + 6533907*x^2 + 775114*x^3 + 967374*x^4)*
        HPL[{-2, 0, 0}, x])/(243*x*(1 + x)) - 
      (128*(78732 + 61865*x + 94101*x^2 + 100248*x^3 + 68012*x^4)*
        HPL[{-2, 2, 0}, x])/(81*x*(1 + x)) - 
      (256*(78732 + 61865*x + 94101*x^2 + 100248*x^3 + 68012*x^4)*
        HPL[{-2, 2, 1}, x])/(81*x*(1 + x)) + 
      (256*(52488 + 89411*x + 110769*x^2 + 42716*x^3 + 21358*x^4)*
        HPL[{-1, -3, 0}, x])/(81*x*(1 + x)) - 
      (16*(-3319928 - 19381589*x + 16923081*x^2 + 2267236*x^3 + 1877542*x^4)*
        HPL[{-1, -2, 0}, x])/(729*x*(1 + x)) + 
      (64*(472392 + 801349*x + 986871*x^2 + 371044*x^3 + 185522*x^4)*
        HPL[{-1, -2, 2}, x])/(81*x*(1 + x)) + 
      (320*Pi^2*(157464 + 267563*x + 330297*x^2 + 125468*x^3 + 62734*x^4)*
        HPL[{-1, -1, -1}, x])/(243*x*(1 + x)) + 
      ((475880256 + 486525340*x + 316027892*x^2 - 483076160*x^3 - 
         146752344*x^4 - 864*Pi^2*(122472 + 207509*x + 255111*x^2 + 
           95204*x^3 + 47602*x^4))*HPL[{-1, -1, 0}, x])/(729*x*(1 + x)) - 
      (16*(-10142000 - 39141377*x + 12110565*x^2 - 1955672*x^3 + 394450*x^4)*
        HPL[{-1, -1, 2}, x])/(729*x*(1 + x)) + 
      (320*(52488 + 88741*x + 108759*x^2 + 40036*x^3 + 20018*x^4)*
        HPL[{-1, -1, 3}, x])/(27*x*(1 + x)) + 
      (4*(-33808720 - 34073682*x - 13332988*x^2 + 39364113*x^3 + 
         12325475*x^4 + 209952*Pi^2*(16 + 27*x + 33*x^2 + 12*x^3 + 6*x^4))*
        HPL[{-1, 0, 0}, x])/(243*x*(1 + x)) - 
      (64*(189502 + 548883*x + 133681*x^2 + 117303*x^3 + 41197*x^4)*
        HPL[{-1, 2, 0}, x])/(81*x*(1 + x)) - 
      (128*(189502 + 548883*x + 133681*x^2 + 117303*x^3 + 41197*x^4)*
        HPL[{-1, 2, 1}, x])/(81*x*(1 + x)) - 
      (64*(17496 + 28687*x + 33573*x^2 + 9772*x^3 + 4886*x^4)*
        HPL[{-1, 2, 2}, x])/(9*x*(1 + x)) - 
      (32*(472392 + 787949*x + 946671*x^2 + 317444*x^3 + 158722*x^4)*
        HPL[{-1, 3, 0}, x])/(81*x*(1 + x)) - 
      (64*(472392 + 787949*x + 946671*x^2 + 317444*x^3 + 158722*x^4)*
        HPL[{-1, 3, 1}, x])/(81*x*(1 + x)) + 
      (8*(38395998 + 47623707*x + 172011882*x^2 + 339235654*x^3 + 
         79067814*x^4 + 22936325*x^5 - 24*Pi^2*(118098 + 4313*x + 
           308522*x^2 + 28647*x^3 - 308522*x^4 + 400066*x^5))*
        HPL[{0, 0, 0}, x])/(2187*x*(-1 + x^2)) - 
      (4*(-422790796 + 130137319*x - 828698487*x^2 - 204860681*x^3 + 
         42382409*x^4 + 72*Pi^2*(446148 - 730531*x + 853149*x^2 - 
           245236*x^3 + 122618*x^4))*HPL[{1, 0, 0}, x])/(2187*(-1 + x)*x) + 
      (4*(-24705844 + 108215707*x + 121671267*x^2 - 91690088*x^3 + 
         41182346*x^4 + 192*Pi^2*(-19683 + 28676*x - 26979*x^2 - 3394*x^3 + 
           1697*x^4))*HPL[{1, 1, 0}, x])/(729*(-1 + x)*x) + 
      (4*(-764724488 - 903605331*x - 322896618*x^2 + 165064430*x^3 + 
         24*Pi^2*(629856 + 5333135*x - 1218430*x^2 + 1218430*x^3))*
        HPL[{1, 1, 1}, x])/(729*x) - 
      (32*(6179136 - 17659060*x - 2919222*x^2 - 1106305*x^3 + 415151*x^4)*
        HPL[{1, 1, 2}, x])/(243*(-1 + x)*x) + 
      (128*(236196 - 382937*x + 440223*x^2 - 114572*x^3 + 57286*x^4)*
        HPL[{1, 1, 3}, x])/(81*(-1 + x)*x) - 
      (160*(1242904 - 1915203*x + 2136513*x^2 - 546900*x^3 + 289910*x^4)*
        HPL[{1, 2, 0}, x])/(243*(-1 + x)*x) - 
      (32*(6179136 - 17659060*x - 2919222*x^2 - 1106305*x^3 + 415151*x^4)*
        HPL[{1, 2, 1}, x])/(243*(-1 + x)*x) - 
      (128*(78732 - 143479*x + 194241*x^2 - 101524*x^3 + 50762*x^4)*
        HPL[{1, 2, 2}, x])/(81*(-1 + x)*x) + 
      (32*(3621672 - 5983909*x + 7086711*x^2 - 2205604*x^3 + 1102802*x^4)*
        HPL[{1, 3, 0}, x])/(243*(-1 + x)*x) + 
      (128*(236196 - 382937*x + 440223*x^2 - 114572*x^3 + 57286*x^4)*
        HPL[{1, 3, 1}, x])/(81*(-1 + x)*x) - 
      (8*(16340208 - 7978511*x + 38266979*x^2 - 17191046*x^3 + 11205578*x^4)*
        HPL[{2, 0, 0}, x])/(243*(-1 + x)*x) - 
      (32*(6115020 - 13084007*x + 15711405*x^2 - 5746618*x^3 + 3040320*x^4)*
        HPL[{2, 1, 0}, x])/(243*(-1 + x)*x) - 
      (32*(5606136 - 34538568*x + 16234278*x^2 - 2459117*x^3 + 66971*x^4)*
        HPL[{2, 1, 1}, x])/(243*(-1 + x)*x) - 
      (64*(157464 + 1077613*x - 988653*x^2 - 291984*x^3 + 203024*x^4)*
        HPL[{2, 1, 2}, x])/(81*(-1 + x)*x) + 
      (256*(118098 - 230381*x + 291699*x^2 - 139336*x^3 + 78018*x^4)*
        HPL[{2, 2, 0}, x])/(81*(-1 + x)*x) - 
      (64*(157464 + 1077613*x - 988653*x^2 - 291984*x^3 + 203024*x^4)*
        HPL[{2, 2, 1}, x])/(81*(-1 + x)*x) + 
      (32*(2361960 + 821563*x + 1805956*x^2 - 380683*x^3 - 1805956*x^4 + 
         2236008*x^5)*HPL[{3, 0, 0}, x])/(243*x*(-1 + x^2)) + 
      (128*(262440 + 228272*x + 403889*x^2 - 168652*x^3 - 403889*x^4 + 
         281552*x^5)*HPL[{3, 1, 0}, x])/(81*x*(-1 + x^2)) + 
      (64*(104976 + 322345*x + 483844*x^2 - 278425*x^3 - 483844*x^4 + 
         166032*x^5)*HPL[{3, 1, 1}, x])/(27*x*(-1 + x^2)) - 
      (1024*(118098 + 83935*x + 157464*x^2 + 173897*x^3 + 100368*x^4)*
        HPL[{-2, -1, -1, 0}, x])/(243*x*(1 + x)) + 
      (64*(551124 + 397605*x + 723957*x^2 + 795836*x^3 + 469484*x^4)*
        HPL[{-2, -1, 0, 0}, x])/(81*x*(1 + x)) - 
      (64*(708588 + 521335*x + 912159*x^2 + 996332*x^3 + 605508*x^4)*
        HPL[{-2, 0, 0, 0}, x])/(243*x*(1 + x)) - 
      (256*(52488 + 89411*x + 110769*x^2 + 42716*x^3 + 21358*x^4)*
        HPL[{-1, -2, -1, 0}, x])/(27*x*(1 + x)) + 
      (32*(1102248 + 1874281*x + 2316099*x^2 + 883636*x^3 + 441818*x^4)*
        HPL[{-1, -2, 0, 0}, x])/(81*x*(1 + x)) - 
      (256*(52488 + 89411*x + 110769*x^2 + 42716*x^3 + 21358*x^4)*
        HPL[{-1, -1, -2, 0}, x])/(27*x*(1 + x)) + 
      (32*(-3319928 - 19381589*x + 16923081*x^2 + 2267236*x^3 + 1877542*x^4)*
        HPL[{-1, -1, -1, 0}, x])/(729*x*(1 + x)) - 
      (128*(472392 + 801349*x + 986871*x^2 + 371044*x^3 + 185522*x^4)*
        HPL[{-1, -1, -1, 2}, x])/(81*x*(1 + x)) - 
      (8*(-5593952 - 25968185*x + 15318909*x^2 + 859600*x^3 + 1383178*x^4)*
        HPL[{-1, -1, 0, 0}, x])/(243*x*(1 + x)) + 
      (128*(157464 + 264883*x + 322257*x^2 + 114748*x^3 + 57374*x^4)*
        HPL[{-1, -1, 2, 0}, x])/(81*x*(1 + x)) + 
      (256*(157464 + 264883*x + 322257*x^2 + 114748*x^3 + 57374*x^4)*
        HPL[{-1, -1, 2, 1}, x])/(81*x*(1 + x)) + 
      (8*(-10142000 - 39141377*x + 12110565*x^2 - 1955672*x^3 + 394450*x^4)*
        HPL[{-1, 0, 0, 0}, x])/(729*x*(1 + x)) - 
      (64*(17496 + 28687*x + 33573*x^2 + 9772*x^3 + 4886*x^4)*
        HPL[{-1, 2, 0, 0}, x])/(27*x*(1 + x)) - 
      (64*(17496 + 28687*x + 33573*x^2 + 9772*x^3 + 4886*x^4)*
        HPL[{-1, 2, 1, 0}, x])/(9*x*(1 + x)) - 
      (128*(17496 + 28687*x + 33573*x^2 + 9772*x^3 + 4886*x^4)*
        HPL[{-1, 2, 1, 1}, x])/(9*x*(1 + x)) - 
      (32*(3184272 + 5708019*x - 2524230*x^2 + 3211547*x^3 + 5376078*x^4 + 
         2549062*x^5)*HPL[{0, 0, 0, 0}, x])/(729*x*(-1 + x^2)) - 
      (8*(33926512 - 24745711*x + 96766941*x^2 - 16429636*x^3 + 9474262*x^4)*
        HPL[{1, 0, 0, 0}, x])/(729*(-1 + x)*x) - 
      (8*(71213632 - 82201801*x + 160862331*x^2 - 32836636*x^3 + 
         18171562*x^4)*HPL[{1, 1, 0, 0}, x])/(729*(-1 + x)*x) - 
      (32*(6179136 - 17659060*x - 2919222*x^2 - 1106305*x^3 + 415151*x^4)*
        HPL[{1, 1, 1, 0}, x])/(243*(-1 + x)*x) + 
      (128*(21091036 + 13007991*x - 593796*x^2 + 1034399*x^3)*
        HPL[{1, 1, 1, 1}, x])/(243*x) - 
      (64*(2519424 - 4260203*x + 5222337*x^2 - 1924268*x^3 + 962134*x^4)*
        HPL[{1, 1, 1, 2}, x])/(81*(-1 + x)*x) - 
      (128*(78732 - 143479*x + 194241*x^2 - 101524*x^3 + 50762*x^4)*
        HPL[{1, 1, 2, 0}, x])/(81*(-1 + x)*x) - 
      (64*(2519424 - 4260203*x + 5222337*x^2 - 1924268*x^3 + 962134*x^4)*
        HPL[{1, 1, 2, 1}, x])/(81*(-1 + x)*x) + 
      (32*(3621672 - 5983909*x + 7086711*x^2 - 2205604*x^3 + 1102802*x^4)*
        HPL[{1, 2, 0, 0}, x])/(243*(-1 + x)*x) - 
      (128*(78732 - 143479*x + 194241*x^2 - 101524*x^3 + 50762*x^4)*
        HPL[{1, 2, 1, 0}, x])/(81*(-1 + x)*x) - 
      (64*(2519424 - 4260203*x + 5222337*x^2 - 1924268*x^3 + 962134*x^4)*
        HPL[{1, 2, 1, 1}, x])/(81*(-1 + x)*x) + 
      (256*(275562 - 269013*x + 395196*x^2 - 322625*x^3 + 196442*x^4)*
        HPL[{2, 0, 0, 0}, x])/(243*(-1 + x)*x) + 
      (128*(905418 - 1229169*x + 1665489*x^2 - 1063258*x^3 + 626938*x^4)*
        HPL[{2, 1, 0, 0}, x])/(243*(-1 + x)*x) - 
      (64*(157464 + 1077613*x - 988653*x^2 - 291984*x^3 + 203024*x^4)*
        HPL[{2, 1, 1, 0}, x])/(81*(-1 + x)*x) - 
      (256*(629856 + 156089*x + 178143*x^2 - 849328*x^3 + 515096*x^4)*
        HPL[{2, 1, 1, 1}, x])/(81*(-1 + x)*x) + 
      (512*(52488 + 89411*x + 110769*x^2 + 42716*x^3 + 21358*x^4)*
        HPL[{-1, -1, -1, -1, 0}, x])/(27*x*(1 + x)) - 
      (64*(1102248 + 1874281*x + 2316099*x^2 + 883636*x^3 + 441818*x^4)*
        HPL[{-1, -1, -1, 0, 0}, x])/(81*x*(1 + x)) + 
      (64*(472392 + 801349*x + 986871*x^2 + 371044*x^3 + 185522*x^4)*
        HPL[{-1, -1, 0, 0, 0}, x])/(81*x*(1 + x)) - 
      (160*(52488 + 88741*x + 108759*x^2 + 40036*x^3 + 20018*x^4)*
        HPL[{-1, 0, 0, 0, 0}, x])/(81*x*(1 + x)) + 
      (128*(39366 + 1857*x - 207182*x^2 + 5823*x^3 + 207182*x^4 + 110418*x^5)*
        HPL[{0, 0, 0, 0, 0}, x])/(243*x*(-1 + x^2)) + 
      (32*(1259712 - 2076889*x + 2451531*x^2 - 749284*x^3 + 374642*x^4)*
        HPL[{1, 0, 0, 0, 0}, x])/(243*(-1 + x)*x) + 
      (64*(551124 - 909353*x + 1074687*x^2 - 330668*x^3 + 165334*x^4)*
        HPL[{1, 1, 0, 0, 0}, x])/(81*(-1 + x)*x) + 
      (128*(236196 - 382937*x + 440223*x^2 - 114572*x^3 + 57286*x^4)*
        HPL[{1, 1, 1, 0, 0}, x])/(81*(-1 + x)*x) - 
      (64*(2519424 - 4260203*x + 5222337*x^2 - 1924268*x^3 + 962134*x^4)*
        HPL[{1, 1, 1, 1, 0}, x])/(81*(-1 + x)*x) - 
      (1280*(264883 - 57374*x + 57374*x^2)*HPL[{1, 1, 1, 1, 1}, x])/27 - 
      (32*(37559 + 432*Pi^2*(-6 + x) - 10692*x)*PlusDistribution[3, 1 - x])/
       x - (463680*PlusDistribution[4, 1 - x])/x - 
      (62208*PlusDistribution[5, 1 - x])/x + 
      (16*HPL[{-1, -1}, x]*(Pi^2*(-6730964 - 29261483*x + 14516823*x^2 + 
           155782*x^3 + 1135996*x^4) - 378*(472392 + 801349*x + 986871*x^2 + 
           371044*x^3 + 185522*x^4)*Zeta[3]))/(2187*x*(1 + x)) - 
      (HPL[{-1}, x]*(6912*Pi^4*(6561 + 10967*x + 13218*x^2 + 4502*x^3 + 
           2251*x^4) + 5*Pi^2*(-286734576 - 287252849*x - 80988883*x^2 + 
           351600316*x^3 + 111217614*x^4) + 420*(-10142000 - 39141377*x + 
           12110565*x^2 - 1955672*x^3 + 394450*x^4)*Zeta[3]))/
       (10935*x*(1 + x)) + (HPL[{-2}, x]*
        (-16*Pi^2*(-2760282 - 14688150*x + 6250794*x^2 - 71723*x^3 + 
           763393*x^4) + 2016*(708588 + 521335*x + 912159*x^2 + 996332*x^3 + 
           605508*x^4)*Zeta[3]))/(2187*x*(1 + x)) - 
      (4*PlusDistribution[2, 1 - x]*(4968*Pi^2*(-49 + 9*x) + 933120*Zeta[3] - 
         x*(433025 + 69984*Zeta[3])))/(3*x) + 
      (4*PlusDistribution[1, 1 - x]*(3888*Pi^4*(43 + 62*x) - 
         90*Pi^2*(-75118 + 54101*x) + 3105*x*(33973 + 5904*Zeta[3]) - 
         230*(60835 + 571536*Zeta[3])))/(135*x) + 
      (HPL[{1, 0}, x]*(24*Pi^2*(8800588 - 11242481*x + 17790639*x^2 - 
           4072596*x^3 + 2204518*x^4) + x*(5590583402 - 434615472*Zeta[3]) + 
         32*(-133422757 + 7794468*Zeta[3]) - 
         16*x^3*(55909933 + 15120252*Zeta[3]) + 
         4*x^4*(71139799 + 30240504*Zeta[3]) + 
         6*x^2*(-1068104641 + 92596248*Zeta[3])))/(2187*(-1 + x)*x) + 
      (2*HPL[{2}, x]*(4*Pi^2*(27020268 - 81035229*x + 79450509*x^2 - 
           26539496*x^3 + 10158128*x^4) + x^3*(1180119745 - 
           546070464*Zeta[3]) + 432*(-4250461 + 918540*Zeta[3]) + 
         48*x*(33563719 + 1422633*Zeta[3]) + 48*x^2*(-73090021 + 
           3180375*Zeta[3]) + x^4*(-295444297 + 325126080*Zeta[3])))/
       (2187*(-1 + x)*x) + (2*HPL[{0, 0}, x]*(-708925404 + 
         8*Pi^2*(8414280 + 15946992*x + 25797402*x^2 + 6672529*x^3 - 
           22139442*x^4 + 5750243*x^5) + 90699264*Zeta[3] - 
         12*x^3*(116623081 + 295848*Zeta[3]) - 
         x*(604590071 + 320544*Zeta[3]) - 7*x^5*(60545551 + 
           22121856*Zeta[3]) - 2*x^2*(392013623 + 203654592*Zeta[3]) + 
         x^4*(-651101474 + 407309184*Zeta[3])))/(2187*x*(-1 + x^2)) - 
      (2*HPL[{1, 1}, x]*(4*Pi^2*(-196126640 + 123802493*x + 71633829*x^2 - 
           1763230*x^3 + 2453548*x^4) + x^2*(6650847435 - 
           2932198704*Zeta[3]) + 17*x^3*(-26267687 + 61915968*Zeta[3]) + 
         8*(483874883 + 161558064*Zeta[3]) - 
         x^4*(289454861 + 526285728*Zeta[3]) + 
         x*(-9785840959 + 2201839632*Zeta[3])))/(2187*(-1 + x)*x) + 
      (HPL[{-1, 0}, x]*(8*Pi^2*(13553036 + 49021271*x - 9704307*x^2 + 
           4067126*x^3 + 347096*x^4) + 6*(24*(-5068747 + 7085880*Zeta[3]) + 
           9*x^4*(6002963 + 7206480*Zeta[3]) + x^3*(-14275277 + 
             129716640*Zeta[3]) + x*(-428379167 + 287520840*Zeta[3]) + 
           x^2*(-280420591 + 352379160*Zeta[3]))))/(2187*x*(1 + x)) + 
      (HPL[{0}, x]*(16*Pi^4*(2047032 - 1033431*x + 3927100*x^2 + 
           1621351*x^3 - 3927100*x^4 + 4214732*x^5) - 
         20*Pi^2*(14572422 + 7238981*x + 275064464*x^2 + 178947267*x^3 - 
           169761584*x^4 + 13902382*x^5) + 
         5*(72*(-12502669 + 5216232*Zeta[3]) + 8*x^3*(-154976053 + 
             22138851*Zeta[3]) + x^5*(537928085 + 76024128*Zeta[3]) + 
           4*x^2*(1622319539 + 322110072*Zeta[3]) - 
           4*x^4*(206604599 + 734709384*Zeta[3]) + 
           x*(5464547931 + 818879976*Zeta[3]))))/(10935*x*(-1 + x^2)) + 
      (HPL[{1}, x]*(48*Pi^4*(52488 - 3541813*x + 2201115*x^2 - 572860*x^3 + 
           286430*x^4) - 5*Pi^2*(263621176 - 124369635*x + 53169937*x^2 - 
           300095328*x^3 + 107673850*x^4) - 
         5*(2834376110 + x^3*(4186282001 - 390495168*Zeta[3]) - 
           8469353088*Zeta[3] + x^4*(-1701569965 + 238932216*Zeta[3]) + 
           x*(-2530507987 + 2735314668*Zeta[3]) + 
           x^2*(-2788580159 + 2872370268*Zeta[3]))))/(10935*(-1 + x)*x) + 
      (PlusDistribution[0, 1 - x]*(268272*Pi^4*(14 + 9*x) + 
         x*(415263413 + 246495312*Zeta[3]) - 216*Pi^2*(-186624*Zeta[3] + 
           5*x*(73361 + 9720*Zeta[3])) - 15552*(37559*Zeta[3] + 
           23328*Zeta[5])))/(243*x) + (PlusDistribution[-1, 1 - x]*
        (349920*Pi^6*(5 - 119*x + 126*x^2) + 1134*Pi^4*(976534 - 2252337*x + 
           1896127*x^2) - 2415*Pi^2*(730020 + x*(3104656 - 1784592*Zeta[3]) - 
           979776*Zeta[3] + x^2*(-352843 + 1213056*Zeta[3])) + 
         280*(524880*(324*Zeta[3]^2 + 161*Zeta[5]) - 
           81*x*(2351821*Zeta[3] + 4723920*Zeta[3]^2 + 9255384*Zeta[5]) + 
           x^2*(61041839 + 243312012*Zeta[3] + 180453744*Zeta[3]^2 + 
             462366792*Zeta[5]))))/(25515*x^2) + 
      (Pi^4*(523967760 + 686735334*x - 345862800*x^2 + 65556394*x^3 + 
          645221808*x^4 - 320105536*x^5) + 
        10*Pi^2*(168*(11030513 + 2834352*Zeta[3]) - 
          60*x^4*(24094585 + 13100448*Zeta[3]) + 
          12*x^2*(-45780581 + 41882640*Zeta[3]) + 
          x^3*(1733134913 + 45560016*Zeta[3]) + 
          6*x*(-347366915 + 123213672*Zeta[3]) + 
          x^5*(492982465 + 201512448*Zeta[3])) - 
        5*(30070046882 + 21592445472*Zeta[3] + x^5*(-14991182293 + 
            1432038024*Zeta[3] - 864521856*Zeta[5]) + 
          2*x^3*(27616837643 + 651763098*Zeta[3] - 246123144*Zeta[5]) + 
          14217109632*Zeta[5] - 48*x^4*(-314787463 + 983497371*Zeta[3] + 
            160301952*Zeta[5]) + 3*x*(-13414164331 + 4292505420*Zeta[3] + 
            6597131184*Zeta[5]) + x^2*(-45179845106 + 21014750160*Zeta[3] + 
            7694493696*Zeta[5])))/(65610*x*(-1 + x^2)))
 
J[g][5][5] = 120*((8*(-5721955 + 5081575*x - 13037904*x^2 - 5458690*x^3 - 
         530717*x^4 + 24*Pi^2*(39366 - 25495*x + 54663*x^2 - 60274*x^3 + 
           31106*x^4))*HPL[{2}, x])/(729*(-1 + x)*x) + 
      (32*(116964 + 209231*x + 333985*x^2 - 182392*x^3 + 125824*x^4)*
        HPL[{3}, x])/(243*(-1 + x)*x) - 
      (128*(19683 - 19595*x + 16980*x^2 - 15468*x^3 + 18083*x^4)*HPL[{4}, x])/
       (243*(-1 + x)*x) + (4*(-2873826 + 1407967*x - 278717*x^2 - 
         10419688*x^3 - 947530*x^4 + 16*Pi^2*(19683 - 19595*x + 16980*x^2 - 
           15468*x^3 + 18083*x^4))*HPL[{0, 0}, x])/(729*(-1 + x)*x) + 
      (4*(32*Pi^2*(39366 - 67127*x + 83283*x^2 - 32312*x^3 + 16156*x^4) + 
         3*(-5771874 + 5122845*x - 10757681*x^2 - 2241300*x^3 + 536216*x^4))*
        HPL[{1, 0}, x])/(729*(-1 + x)*x) + 
      (8*(5771874 - 12462765*x - 1705084*x^2 + 536216*x^3 + 
         16*Pi^2*(-39366 + 67127*x - 16156*x^2 + 16156*x^3))*HPL[{1, 1}, x])/
       (243*x) + (32*(299212 + 41423*x + 1615731*x^2 - 312412*x^3 + 
         166882*x^4)*HPL[{1, 2}, x])/(243*(-1 + x)*x) - 
      (256*(39366 - 67127*x + 83283*x^2 - 32312*x^3 + 16156*x^4)*
        HPL[{1, 3}, x])/(243*(-1 + x)*x) + 
      (64*(81903 + 197979*x + 288489*x^2 - 199940*x^3 + 84278*x^4)*
        HPL[{2, 0}, x])/(243*(-1 + x)*x) + 
      (128*(81903 + 197979*x + 288489*x^2 - 199940*x^3 + 84278*x^4)*
        HPL[{2, 1}, x])/(243*(-1 + x)*x) - 
      (128*(39366 - 25495*x + 54663*x^2 - 60274*x^3 + 31106*x^4)*
        HPL[{2, 2}, x])/(81*(-1 + x)*x) + 
      (128*(-14559 - 13122/(-1 + x) + 13122/x + 9504*x - 11602*x^2)*
        HPL[{3, 0}, x])/81 + (256*(-14559 - 13122/(-1 + x) + 13122/x + 
         9504*x - 11602*x^2)*HPL[{3, 1}, x])/81 + 
      (32*(92583 + 127752*x - 112143*x^2 + 246053*x^3 + 98464*x^4)*
        HPL[{0, 0, 0}, x])/(729*(-1 + x)*x) + 
      (32*(299212 + 41423*x + 1615731*x^2 - 312412*x^3 + 166882*x^4)*
        HPL[{1, 0, 0}, x])/(729*(-1 + x)*x) + 
      (32*(299212 + 41423*x + 1615731*x^2 - 312412*x^3 + 166882*x^4)*
        HPL[{1, 1, 0}, x])/(243*(-1 + x)*x) + 
      (64*(-299212 + 1470201*x - 145530*x^2 + 166882*x^3)*HPL[{1, 1, 1}, x])/
       (243*x) - (256*(39366 - 67127*x + 83283*x^2 - 32312*x^3 + 16156*x^4)*
        HPL[{1, 1, 2}, x])/(81*(-1 + x)*x) - 
      (128*(39366 - 67127*x + 83283*x^2 - 32312*x^3 + 16156*x^4)*
        HPL[{1, 2, 0}, x])/(81*(-1 + x)*x) - 
      (256*(39366 - 67127*x + 83283*x^2 - 32312*x^3 + 16156*x^4)*
        HPL[{1, 2, 1}, x])/(81*(-1 + x)*x) - 
      (128*(39366 - 25495*x + 54663*x^2 - 60274*x^3 + 31106*x^4)*
        HPL[{2, 0, 0}, x])/(243*(-1 + x)*x) - 
      (128*(39366 - 25495*x + 54663*x^2 - 60274*x^3 + 31106*x^4)*
        HPL[{2, 1, 0}, x])/(81*(-1 + x)*x) - 
      (256*(39366 - 25495*x + 54663*x^2 - 60274*x^3 + 31106*x^4)*
        HPL[{2, 1, 1}, x])/(81*(-1 + x)*x) - 
      (64*(39366 - 38747*x - 66147*x^2 + 68088*x^3 + 36806*x^4)*
        HPL[{0, 0, 0, 0}, x])/(1215*(-1 + x)*x) - 
      (64*(39366 - 67127*x + 83283*x^2 - 32312*x^3 + 16156*x^4)*
        HPL[{1, 0, 0, 0}, x])/(243*(-1 + x)*x) - 
      (256*(39366 - 67127*x + 83283*x^2 - 32312*x^3 + 16156*x^4)*
        HPL[{1, 1, 0, 0}, x])/(243*(-1 + x)*x) - 
      (256*(39366 - 67127*x + 83283*x^2 - 32312*x^3 + 16156*x^4)*
        HPL[{1, 1, 1, 0}, x])/(81*(-1 + x)*x) - 
      (512*(-39366 + 67127*x - 16156*x^2 + 16156*x^3)*HPL[{1, 1, 1, 1}, x])/
       (81*x) + 24*(8993 - 432*Pi^2)*PlusDistribution[2, 1 - x] + 
      79488*PlusDistribution[3, 1 - x] + 10368*PlusDistribution[4, 1 - x] + 
      PlusDistribution[1, 1 - x]*(243340 - 39744*Pi^2 + 82944*Zeta[3]) + 
      PlusDistribution[0, 1 - x]*(38338217/405 - 35972*Pi^2 + (864*Pi^4)/5 + 
        158976*Zeta[3]) + (2*HPL[{0}, x]*(5710659 - 
         24*Pi^2*(116964 + 209231*x + 333985*x^2 - 182392*x^3 + 125824*x^4) + 
         x*(54673881 - 11286720*Zeta[3]) + x^3*(89114333 - 8909568*Zeta[3]) + 
         11337408*Zeta[3] + 36*x^2*(-864853 + 271680*Zeta[3]) + 
         4*x^4*(3670495 + 2603952*Zeta[3])))/(2187*(-1 + x)*x) - 
      (2*HPL[{1}, x]*(1991042 + 24*Pi^2*(299212 - 1769413*x + 1615731*x^2 - 
           312412*x^3 + 166882*x^4) - 45349632*Zeta[3] - 
         2*x^4*(6391409 + 9305856*Zeta[3]) - 
         9*x^2*(596831 + 10660224*Zeta[3]) + 
         x^3*(-47138030 + 37223424*Zeta[3]) + 
         x*(63301285 + 168029568*Zeta[3])))/(2187*(-1 + x)*x) + 
      (-425137639 - 32*Pi^4*(157464 - 238244*x + 326985*x^2 - 285654*x^3 + 
          137864*x^4) + 20*Pi^2*(5721955 - 24749266*x + 13037904*x^2 + 
          5458690*x^3 + 530717*x^4) + x^2*(541189613 - 480938400*Zeta[3]) + 
        x^4*(220857881 - 181186560*Zeta[3]) - 168428160*Zeta[3] + 
        6*x^3*(-173665867 + 43774080*Zeta[3]) + 
        3*x*(235028449 + 479036640*Zeta[3]))/(10935*(-1 + x)*x) + 
      (PlusDistribution[-1, 1 - x]*(134136*Pi^4*(-79 + 82*x) - 
         405*Pi^2*(60835 - 5184*Zeta[3] + 25920*x*Zeta[3]) - 
         1944*(44965*Zeta[3] + 92016*Zeta[5]) + 
         5*x*(6436343 + 52447176*Zeta[3] + 47869056*Zeta[5])))/(1215*x))
 
J[q][0][0] = PlusDistribution[-1, 1 - x]
 
J[q][1][0] = -8/3 + (16 + 32/(3*(-1 + x)*x))*HPL[{0}, x] - 16*HPL[{1}, x] + 
     (4*(39 - (4*Pi^2)/x^2)*PlusDistribution[-1, 1 - x])/9 - 
     (32*PlusDistribution[1, 1 - x])/(3*x)
 
J[q][1][1] = -8 + 16/(3*x) + 4*PlusDistribution[-1, 1 - x] + 
     (16*PlusDistribution[0, 1 - x])/3
 
J[q][2][0] = 0
 
J[q][2][1] = (16*(-64 + (-260 + 53*Pi^2)*x + (-113 + 45*Pi^2)*x^2 - 
        7*(-17 + Pi^2)*x^3 + 36*x^4))/(27*x*(1 + x)) - 
     (8*(-121 - 94*x + 97*x^2)*HPL[{0}, x])/(9*(-1 + x)) - 
     (16*(170 - 101*x + 2*x^2 + 16*x^3)*HPL[{1}, x])/(9*x) + 
     (32*(-52 - 8/(-1 + x) + 18/x + 17*x)*HPL[{2}, x])/9 + 
     (32*(17 + 18/x + 10*x + 2/(1 + x))*HPL[{-1, 0}, x])/9 - 
     (32*(36 + 3*x - 23*x^2 + 21*x^3 + 13*x^4)*HPL[{0, 0}, x])/
      (9*x*(-1 + x^2)) - (32*(-2 + 8*x - 3*x^2 + 5*x^3)*HPL[{1, 0}, x])/
      (9*(-1 + x)*x) - (32*(26 - 34*x + 5*x^2)*HPL[{1, 1}, x])/(3*x) + 
     (16*(307 - 9*Pi^2)*PlusDistribution[0, 1 - x])/27 - 
     (1120*PlusDistribution[1, 1 - x])/(9*x) - 
     (256*PlusDistribution[2, 1 - x])/3 + 
     (PlusDistribution[-1, 1 - x]*(8*Pi^2*(-70 + 11*x) + 
        6*x*(-400*Zeta[3] + 3*x*(321 + 40*Zeta[3]))))/(27*x^2)
 
J[q][2][2] = 2*((-4*(54 - 35*x + x^2 + 16*x^3))/(9*x) + 
      (16*(18 - 17*x + 6*x^2 + x^3)*HPL[{0}, x])/(9*(-1 + x)*x) - 
      (16*(26 - 34*x + 5*x^2)*HPL[{1}, x])/(9*x) + (70/3 - (64*Pi^2)/(27*x))*
       PlusDistribution[-1, 1 - x] + (376*PlusDistribution[0, 1 - x])/9 + 
      (256*PlusDistribution[1, 1 - x])/9)
 
J[q][3][0] = 0
 
J[q][3][1] = 0
 
J[q][3][2] = 2*((64*Pi^2*(214 + 436*x + 321*x^2 + 115*x^3)*HPL[{-1}, x])/
       (81*x*(1 + x)) + (8*(5622 + 10259*x + 24329*x^2 + 8027*x^3 - 
         11097*x^4 + 568*x^5 + 4*Pi^2*(-324 - 347*x - 154*x^2 + 155*x^3 + 
           254*x^4))*HPL[{0}, x])/(81*x*(-1 + x^2)) - 
      (16*(-5423 + 4160*x + 8723*x^2 - 340*x^3 + 
         16*Pi^2*(60 - 79*x + 35*x^2))*HPL[{1}, x])/(81*x) + 
      (16*(-2096 + 3628*x - 4305*x^2 + 1869*x^3 + 152*x^4)*HPL[{2}, x])/
       (27*(-1 + x)*x) - (64*(-648 - 347*x + 104*x^2 + 155*x^3 + 336*x^4)*
        HPL[{3}, x])/(27*x*(-1 + x^2)) - (128*(162 + 153*x + 24*x^2 + 41*x^3)*
        HPL[{-2, 0}, x])/(27*x*(1 + x)) + 
      (16*(-2096 - 1362/x + 423*x + 288*x^2 + 140/(1 + x))*HPL[{-1, 0}, x])/
       27 - (64*(234 + 476*x + 351*x^2 + 125*x^3)*HPL[{-1, 2}, x])/
       (27*x*(1 + x)) - (64*(314 + 267*x + 557*x^2 + 243*x^3 - 276*x^4 + 
         50*x^5)*HPL[{0, 0}, x])/(27*x*(-1 + x^2)) - 
      (16*(2534 - 4766*x + 2775*x^2 + 169*x^3 + 40*x^4)*HPL[{1, 0}, x])/
       (27*(-1 + x)*x) + (16*(5340 - 4526*x - 1363*x^2 + 600*x^3)*
        HPL[{1, 1}, x])/(27*x) + (64*(-414 + 796*x - 621*x^2 + 175*x^3)*
        HPL[{1, 2}, x])/(27*(-1 + x)*x) - 
      (64*(-378 + 957*x - 807*x^2 + 100*x^3)*HPL[{2, 0}, x])/
       (27*(-1 + x)*x) - (128*(117 + 532*x - 672*x^2 + 55*x^3)*
        HPL[{2, 1}, x])/(27*(-1 + x)*x) + 
      (128*(194 + 396*x + 291*x^2 + 105*x^3)*HPL[{-1, -1, 0}, x])/
       (27*x*(1 + x)) - (32*(622 + 1268*x + 933*x^2 + 335*x^3)*
        HPL[{-1, 0, 0}, x])/(27*x*(1 + x)) + 
      (128*(162 + 10*x - 179*x^2 + 54*x^3 + 89*x^4)*HPL[{0, 0, 0}, x])/
       (27*x*(-1 + x^2)) - (160*(-94 + 148*x - 141*x^2 + 7*x^3)*
        HPL[{1, 0, 0}, x])/(27*(-1 + x)*x) + 
      (64*(-414 + 796*x - 621*x^2 + 175*x^3)*HPL[{1, 1, 0}, x])/
       (27*(-1 + x)*x) + (64*(470 - 854*x + 235*x^2)*HPL[{1, 1, 1}, x])/
       (9*x) - (32*(3045 - 3664*x + 16*Pi^2*(-8 + 5*x))*
        PlusDistribution[1, 1 - x])/(81*x) - 
      (3968*PlusDistribution[2, 1 - x])/3 - (8192*PlusDistribution[3, 1 - x])/
       (27*x) - (16*PlusDistribution[0, 1 - x]*(3072*Zeta[3] + 
         x*(-13379 + 227*Pi^2 + 144*Zeta[3])))/(81*x) - 
      (8*(190328 + 11000*x^5 + 6*Pi^2*(-1545 + 901*x + 711*x^2 - 942*x^3 + 
           799*x^4 + 76*x^5) + x^3*(237586 - 27792*Zeta[3]) - 35640*Zeta[3] - 
         3*x^4*(15539 + 3972*Zeta[3]) + 6*x*(-41431 + 6024*Zeta[3]) + 
         x^2*(-143711 + 59940*Zeta[3])))/(243*x*(-1 + x^2)) + 
      (PlusDistribution[-1, 1 - x]*(64*Pi^4*(208 - 163*x + 141*x^2) + 
         40*Pi^2*(-6090 - 3337*x + 828*x^2) + 270*x*(-6160*Zeta[3] + 
           x*(9763 + 1912*Zeta[3]))))/(1215*x^2))
 
J[q][3][3] = 6*((-8*(-15271 + 13761*x + 5019*x^2 - 704*x^3 + 
         4*Pi^2*(396 + x + 103*x^2)))/(243*x) + 
      (32*(-136 + 508*x + 61*x^2 - 17*x^3 + 4*x^4)*HPL[{0}, x])/
       (81*(-1 + x)*x) + (16*(606 - 112*x - 573*x^2 + 152*x^3)*HPL[{1}, x])/
       (81*x) + (64*(-396 + 299*x - 102*x^2 + 103*x^3)*HPL[{2}, x])/
       (81*(-1 + x)*x) - (64*(162 - 157*x + 3*x^2 + 24*x^3)*HPL[{0, 0}, x])/
       (81*(-1 + x)*x) + (64*(-266 + 484*x - 399*x^2 + 85*x^3)*
        HPL[{1, 0}, x])/(81*(-1 + x)*x) + (128*(266 - 314*x + 85*x^2)*
        HPL[{1, 1}, x])/(81*x) - (16*(-1573 + 64*Pi^2)*PlusDistribution[0, 
         1 - x])/81 + (8960*PlusDistribution[1, 1 - x])/27 + 
      (2048*PlusDistribution[2, 1 - x])/27 + 
      (4*PlusDistribution[-1, 1 - x]*(-560*Pi^2 - 512*Zeta[3] + 
         3*x*(1015 + 512*Zeta[3])))/(81*x))
 
J[q][4][0] = 0
 
J[q][4][1] = 0
 
J[q][4][2] = 0
 
J[q][4][3] = 6*((-64*Pi^2*(24228 + 16957*x + 2886*x^2 + 10829*x^3)*
        HPL[{-2}, x])/(729*x*(1 + x)) - 
      (16*(369332 + 366230*x + 1270425*x^2 - 1582251*x^3 + 89072*x^4 - 
         4*Pi^2*(-5976 - 38831*x + 41988*x^2 + 4643*x^3))*HPL[{2}, x])/
       (729*(-1 + x)*x) + (64*(68330 + 50549*x + 56655*x^2 - 15165*x^3 - 
         87041*x^4 + 328*x^5)*HPL[{3}, x])/(243*x*(-1 + x^2)) + 
      (512*(-5103 + 908*x + 1227*x^2 - 1740*x^3 + 2948*x^4)*HPL[{4}, x])/
       (243*x*(-1 + x^2)) + (256*(4374 + 3959*x - 159*x^2 + 352*x^3)*
        HPL[{-3, 0}, x])/(243*x*(1 + x)) + 
      (64*(14580 + 24081*x + 1144*x^2 - 8565*x^3 + 2024*x^4)*HPL[{-2, 0}, x])/
       (243*x*(1 + x)) + (512*(3564 + 2591*x + 408*x^2 + 1477*x^3)*
        HPL[{-2, 2}, x])/(243*x*(1 + x)) + 
      (128*Pi^2*(14038 + 28412*x + 21057*x^2 + 7355*x^3)*HPL[{-1, -1}, x])/
       (729*x*(1 + x)) - (16*(4*Pi^2*(18826 + 38084*x + 28239*x^2 + 
           9845*x^3) + 3*(-271236 - 402590*x - 37519*x^2 + 91999*x^3 + 
           10344*x^4))*HPL[{-1, 0}, x])/(729*x*(1 + x)) - 
      (128*(-14358 - 31832*x - 11347*x^2 + 8611*x^3 + 1368*x^4)*
        HPL[{-1, 2}, x])/(243*x*(1 + x)) + 
      (256*(6502 + 13148*x + 9753*x^2 + 3395*x^3)*HPL[{-1, 3}, x])/
       (243*x*(1 + x)) + (32*(-145662 + 397042*x - 531533*x^2 - 810726*x^3 + 
         250961*x^4 + 5720*x^5 - 32*Pi^2*(-729 + 227*x - 208*x^2 - 435*x^3 + 
           693*x^4))*HPL[{0, 0}, x])/(729*x*(-1 + x^2)) + 
      (16*(109228 - 468248*x - 456243*x^2 + 350527*x^3 - 48072*x^4 + 
         4*Pi^2*(346 + 1596*x + 519*x^2 + 2115*x^3))*HPL[{1, 0}, x])/
       (729*(-1 + x)*x) + (16*(-2340218 + 1833368*x + 780953*x^2 - 
         84624*x^3 + 32*Pi^2*(5542 - 7234*x + 3095*x^2))*HPL[{1, 1}, x])/
       (729*x) + (64*(86626 - 182168*x + 62957*x^2 + 23737*x^3 + 16*x^4)*
        HPL[{1, 2}, x])/(243*(-1 + x)*x) + 
      (512*(-1542 + 2548*x - 2313*x^2 + 235*x^3)*HPL[{1, 3}, x])/
       (243*(-1 + x)*x) - (64*(-58328 + 107663*x - 98046*x^2 + 23911*x^3 + 
         224*x^4)*HPL[{2, 0}, x])/(243*(-1 + x)*x) + 
      (64*(77398 - 246623*x + 170588*x^2 - 13003*x^3 + 2808*x^4)*
        HPL[{2, 1}, x])/(243*(-1 + x)*x) + 
      (256*(-1998 + 22712*x - 21621*x^2 + 139*x^3)*HPL[{2, 2}, x])/
       (243*(-1 + x)*x) + (256*(-12798 - 8685*x + 3954*x^2 + 6893*x^3 + 
         6956*x^4)*HPL[{3, 0}, x])/(243*x*(-1 + x^2)) + 
      (512*(-6885 - 8840*x - 662*x^2 + 7816*x^3 + 6427*x^4)*HPL[{3, 1}, x])/
       (243*x*(-1 + x^2)) - (256*(9972 + 6593*x + 1254*x^2 + 4921*x^3)*
        HPL[{-2, -1, 0}, x])/(243*x*(1 + x)) + 
      (640*(1140 + 785*x + 138*x^2 + 525*x^3)*HPL[{-2, 0, 0}, x])/
       (81*x*(1 + x)) - (256*(5822 + 11788*x + 8733*x^2 + 3055*x^3)*
        HPL[{-1, -2, 0}, x])/(243*x*(1 + x)) + 
      (64*(-30022 - 64994*x - 11083*x^2 + 30217*x^3 + 1864*x^4)*
        HPL[{-1, -1, 0}, x])/(243*x*(1 + x)) - 
      (1024*(2054 + 4156*x + 3081*x^2 + 1075*x^3)*HPL[{-1, -1, 2}, x])/
       (243*x*(1 + x)) - (32*(-58738 - 128658*x - 33777*x^2 + 47439*x^3 + 
         4600*x^4)*HPL[{-1, 0, 0}, x])/(243*x*(1 + x)) + 
      (256*(798 + 1612*x + 1197*x^2 + 415*x^3)*HPL[{-1, 2, 0}, x])/
       (81*x*(1 + x)) + (512*(798 + 1612*x + 1197*x^2 + 415*x^3)*
        HPL[{-1, 2, 1}, x])/(81*x*(1 + x)) - 
      (128*(-18756 - 22779*x + 1843*x^2 + 9843*x^3 + 4085*x^4 + 1224*x^5)*
        HPL[{0, 0, 0}, x])/(243*x*(-1 + x^2)) + 
      (32*(78670 - 112554*x + 132507*x^2 - 29487*x^3 + 4520*x^4)*
        HPL[{1, 0, 0}, x])/(243*(-1 + x)*x) + 
      (64*(86626 - 182168*x + 62957*x^2 + 23737*x^3 + 16*x^4)*
        HPL[{1, 1, 0}, x])/(243*(-1 + x)*x) - 
      (128*(46244 - 17034*x - 21585*x^2 + 904*x^3)*HPL[{1, 1, 1}, x])/
       (81*x) - (256*(-21722 + 41908*x - 32583*x^2 + 9325*x^3)*
        HPL[{1, 1, 2}, x])/(243*(-1 + x)*x) - 
      (1024*(-458 + 1012*x - 687*x^2 + 325*x^3)*HPL[{1, 2, 0}, x])/
       (243*(-1 + x)*x) - (256*(-21722 + 41908*x - 32583*x^2 + 9325*x^3)*
        HPL[{1, 2, 1}, x])/(243*(-1 + x)*x) + 
      (640*(-3456 + 5273*x - 3588*x^2 + 1035*x^3)*HPL[{2, 0, 0}, x])/
       (243*(-1 + x)*x) + (256*(-1998 + 22712*x - 21621*x^2 + 139*x^3)*
        HPL[{2, 1, 0}, x])/(243*(-1 + x)*x) - 
      (2048*(-1008 - 1103*x + 1554*x^2 + 429*x^3)*HPL[{2, 1, 1}, x])/
       (81*(-1 + x)*x) + (512*(5822 + 11788*x + 8733*x^2 + 3055*x^3)*
        HPL[{-1, -1, -1, 0}, x])/(243*x*(1 + x)) - 
      (1280*(662 + 1340*x + 993*x^2 + 347*x^3)*HPL[{-1, -1, 0, 0}, x])/
       (81*x*(1 + x)) + (512*(2054 + 4156*x + 3081*x^2 + 1075*x^3)*
        HPL[{-1, 0, 0, 0}, x])/(243*x*(1 + x)) - 
      (256*(2916 - 235*x - 4682*x^2 + 875*x^3 + 2502*x^4)*
        HPL[{0, 0, 0, 0}, x])/(243*x*(-1 + x^2)) + 
      (20480*(-50 + 89*x - 75*x^2 + 14*x^3)*HPL[{1, 0, 0, 0}, x])/
       (243*(-1 + x)*x) + (512*(-1542 + 2548*x - 2313*x^2 + 235*x^3)*
        HPL[{1, 1, 0, 0}, x])/(243*(-1 + x)*x) - 
      (256*(-21722 + 41908*x - 32583*x^2 + 9325*x^3)*HPL[{1, 1, 1, 0}, x])/
       (243*(-1 + x)*x) - (5120*(1070 - 1454*x + 535*x^2)*
        HPL[{1, 1, 1, 1}, x])/(81*x) - (128*(18945*x + 16*Pi^2*(-56 + 27*x))*
        PlusDistribution[2, 1 - x])/(243*x) - 
      (475136*PlusDistribution[3, 1 - x])/(81*x) - 
      (163840*PlusDistribution[4, 1 - x])/(243*x) + 
      (16*HPL[{-1}, x]*(Pi^2*(-87454 - 192322*x - 56471*x^2 + 64661*x^3 + 
           7336*x^4) - 336*(2054 + 4156*x + 3081*x^2 + 1075*x^3)*Zeta[3]))/
       (729*x*(1 + x)) - (32*PlusDistribution[1, 1 - x]*
        (82215 + 8*Pi^2*(-928 + 285*x) + 43008*Zeta[3] - 
         8*x*(24453 + 112*Zeta[3])))/(243*x) + 
      (16*HPL[{1}, x]*(4395423 - 13408*x^4 + Pi^2*(-210834 + 377874*x - 
           81521*x^2 - 87351*x^3 + 1832*x^4) + 
         x^2*(6542666 - 1016424*Zeta[3]) - 419568*Zeta[3] + 
         x^3*(-1426523 + 278520*Zeta[3]) + 2*x*(-4749079 + 644784*Zeta[3])))/
       (729*(-1 + x)*x) - (8*HPL[{0}, x]*(-3917604 - 148752*x^5 + 
         4*Pi^2*(68834 + 49307*x + 43240*x^2 - 18339*x^3 - 76314*x^4 + 
           328*x^5) + 648864*Zeta[3] - 3*x^3*(268397 + 27760*Zeta[3]) + 
         3*x*(-418489 + 28272*Zeta[3]) + x^4*(2331163 + 508176*Zeta[3]) - 
         x^2*(622969 + 1196976*Zeta[3])))/(729*x*(-1 + x^2)) + 
      (16*PlusDistribution[0, 1 - x]*(-54105*Pi^2*x + 64*Pi^4*(16 + 27*x) - 
         12*(44544*Zeta[3] + x*(-112307 + 1674*Zeta[3]))))/(729*x) + 
      (8*(2*Pi^4*(-114834 - 151943*x + 97152*x^2 + 166567*x^3 + 30578*x^4) + 
         10*Pi^2*(-168368 + 67190*x + 1043608*x^2 - 102093*x^3 - 866105*x^4 + 
           25768*x^5) - 5*(-17599717 + x^2*(21500599 - 1901304*Zeta[3]) + 
           6827976*Zeta[3] + 8*x^5*(47239 + 4932*Zeta[3]) + 
           9*x*(1407521 + 323708*Zeta[3]) - 6*x^4*(650147 + 480192*Zeta[3]) - 
           x^3*(13045601 + 1469772*Zeta[3]))))/(10935*x*(-1 + x^2)) + 
      (PlusDistribution[-1, 1 - x]*(32*Pi^4*(24128 - 25007*x + 19505*x^2) - 
         40*Pi^2*(164430 - 12288*Zeta[3] - 9*x*(-22645 + 3712*Zeta[3]) + 
           4*x^2*(-10419 + 7424*Zeta[3])) + 30*(163840*Zeta[5] - 
           16*x*(139033*Zeta[3] + 91008*Zeta[5]) + 
           x^2*(2456619 + 1343128*Zeta[3] + 899072*Zeta[5]))))/(3645*x^2))
 
J[q][4][4] = 24*((8*(180675 - 343017*x + 200964*x^2 + 109786*x^3 - 8596*x^4 + 
         8*Pi^2*(-2511 + 2701*x - 1224*x^2 + 778*x^3))*HPL[{0}, x])/
       (729*(-1 + x)*x) + (8*(-465698 + 468342*x - 15963*x^2 - 7396*x^3 + 
         12*Pi^2*(2522 - 2778*x + 1005*x^2))*HPL[{1}, x])/(729*x) + 
      (32*(-2557 - 13851*x - 4782*x^2 + 11026*x^3 + 1236*x^4)*HPL[{2}, x])/
       (243*(-1 + x)*x) - (128*(-2511 + 2701*x - 1224*x^2 + 778*x^3)*
        HPL[{3}, x])/(243*(-1 + x)*x) + 
      (64*(-801 - 2463*x + 1714*x^2 - 256*x^3 + 318*x^4)*HPL[{0, 0}, x])/
       (243*(-1 + x)*x) - (16*(-1592 + 13960*x + 23187*x^2 - 17795*x^3 + 
         96*x^4)*HPL[{1, 0}, x])/(243*(-1 + x)*x) - 
      (32*(1592 + 5488*x - 17699*x^2 + 96*x^3)*HPL[{1, 1}, x])/(243*x) - 
      (64*(-2522 + 4788*x - 3783*x^2 + 1005*x^3)*HPL[{1, 2}, x])/
       (81*(-1 + x)*x) - (64*(-1986 + 1209*x - 402*x^2 + 923*x^3)*
        HPL[{2, 0}, x])/(81*(-1 + x)*x) - 
      (128*(-1986 + 1209*x - 402*x^2 + 923*x^3)*HPL[{2, 1}, x])/
       (81*(-1 + x)*x) + (64*(1458 - 1505*x - 255*x^2 + 430*x^3)*
        HPL[{0, 0, 0}, x])/(243*(-1 + x)*x) - 
      (64*(-2522 + 4788*x - 3783*x^2 + 1005*x^3)*HPL[{1, 0, 0}, x])/
       (243*(-1 + x)*x) - (64*(-2522 + 4788*x - 3783*x^2 + 1005*x^3)*
        HPL[{1, 1, 0}, x])/(81*(-1 + x)*x) - 
      (128*(2522 - 2778*x + 1005*x^2)*HPL[{1, 1, 1}, x])/(81*x) - 
      (64*(-11651 + 256*Pi^2)*PlusDistribution[1, 1 - x])/243 + 
      (31744*PlusDistribution[2, 1 - x])/27 + 
      (32768*PlusDistribution[3, 1 - x])/243 - 
      (4*PlusDistribution[0, 1 - x]*(-139593 + 11904*Pi^2 - 16384*Zeta[3]))/
       243 - (2*(-567172 + 137840*x^4 + 8*Pi^2*(-2557 - 4923*x - 4782*x^2 + 
           11026*x^3 + 1236*x^4) + x*(1617531 - 616896*Zeta[3]) + 
         x^3*(398289 - 149376*Zeta[3]) + 482112*Zeta[3] + 
         8*x^2*(-198311 + 29376*Zeta[3])))/(729*(-1 + x)*x) + 
      (PlusDistribution[-1, 1 - x]*(-2796240*Pi^2 + 2048*Pi^4*(-79 + 82*x) + 
         135*(-31744*Zeta[3] + x*(82215 + 95232*Zeta[3]))))/(10935*x))
 
J[q][5][0] = 0
 
J[q][5][1] = 0
 
J[q][5][2] = 0
 
J[q][5][3] = 0
 
J[q][5][4] = 24*((1280*Pi^2*(22275 + 23507*x + 11196*x^2 + 10220*x^3)*
        HPL[{-3}, x])/(2187*x*(1 + x)) + 
      (32*(11956968 - 1557961*x + 30305156*x^2 + 11510397*x^3 - 
         31837756*x^4 + 12908*x^5 + 12*Pi^2*(-93258 - 149531*x + 8202*x^2 + 
           140315*x^3 + 75328*x^4))*HPL[{3}, x])/(2187*x*(-1 + x^2)) + 
      (64*(-1998792 - 925049*x - 1161050*x^2 + 279017*x^3 + 2616610*x^4 + 
         147344*x^5)*HPL[{4}, x])/(729*x*(-1 + x^2)) - 
      (256*(-131220 - 6275*x + 27652*x^2 - 4989*x^3 + 90768*x^4)*HPL[{5}, x])/
       (729*x*(-1 + x^2)) + (1024*(-855 - 13122/x + 810*x - 128/(1 + x))*
        HPL[{-4, 0}, x])/729 - (128*(-8343 + 237779*x + 163916*x^2 - 
         59406*x^3 + 33936*x^4)*HPL[{-3, 0}, x])/(729*x*(1 + x)) - 
      (512*(22599 + 23529*x + 10176*x^2 + 9502*x^3)*HPL[{-3, 2}, x])/
       (243*x*(1 + x)) - (1280*Pi^2*(16626 + 8589*x + 1740*x^2 + 10033*x^3)*
        HPL[{-2, -1}, x])/(729*x*(1 + x)) + 
      (32*(-5827824 - 14776596*x - 5789067*x^2 + 3121301*x^3 + 420620*x^4 + 
         12*Pi^2*(118878 + 63307*x + 11916*x^2 + 69279*x^3))*HPL[{-2, 0}, x])/
       (2187*x*(1 + x)) - (128*(134946 + 421157*x - 50931*x^2 - 304922*x^3 + 
         54492*x^4)*HPL[{-2, 2}, x])/(729*x*(1 + x)) - 
      (1280*(17250 + 9385*x + 1674*x^2 + 9795*x^3)*HPL[{-2, 3}, x])/
       (243*x*(1 + x)) - (640*Pi^2*(18946 + 38148*x + 28419*x^2 + 9729*x^3)*
        HPL[{-1, -2}, x])/(729*x*(1 + x)) + 
      (16*(-7607976 - 12431070*x - 4282139*x^2 + 300747*x^3 + 65808*x^4 + 
         8*Pi^2*(22698 + 45652*x + 34047*x^2 + 11605*x^3))*HPL[{-1, 2}, x])/
       (729*x*(1 + x)) - (32*(1561514 + 3146692*x + 110841*x^2 - 
         1574369*x^3 + 33600*x^4)*HPL[{-1, 3}, x])/(729*x*(1 + x)) - 
      (512*(20018 + 40292*x + 30027*x^2 + 10265*x^3)*HPL[{-1, 4}, x])/
       (243*x*(1 + x)) - (32*(10277224 - 18836329*x + 4248408*x^2 + 
         4618481*x^3 - 1208552*x^4 + 24*Pi^2*(-62102 + 123948*x - 93153*x^2 + 
           30795*x^3))*HPL[{1, 2}, x])/(2187*(-1 + x)*x) - 
      (32*(3407750 - 6068736*x + 5025697*x^2 - 1080951*x^3 + 43856*x^4)*
        HPL[{1, 3}, x])/(729*(-1 + x)*x) - 
      (4096*(-2458 + 4612*x - 3687*x^2 + 925*x^3)*HPL[{1, 4}, x])/
       (243*(-1 + x)*x) + (16*(25144288 - 27064804*x + 46564251*x^2 - 
         30435679*x^3 + 1190344*x^4 + 8*Pi^2*(-121428 + 361817*x - 
           297042*x^2 + 27725*x^3))*HPL[{2, 0}, x])/(2187*(-1 + x)*x) + 
      (32*(5316583 - 2845507*x + 22643952*x^2 - 26910420*x^3 + 2696160*x^4 - 
         24*Pi^2*(-75327 - 104487*x + 123999*x^2 + 55303*x^3))*
        HPL[{2, 1}, x])/(2187*(-1 + x)*x) - 
      (64*(2350904 - 6403791*x + 4450992*x^2 - 226841*x^3 + 114432*x^4)*
        HPL[{2, 2}, x])/(729*(-1 + x)*x) - 
      (256*(-219312 + 410963*x - 307680*x^2 + 88637*x^3)*HPL[{2, 3}, x])/
       (729*(-1 + x)*x) + (128*(-1125382 - 1106143*x - 364194*x^2 + 
         798791*x^3 + 1205288*x^4 + 34200*x^5)*HPL[{3, 0}, x])/
       (729*x*(-1 + x^2)) - (128*(1615157 + 1729558*x + 682055*x^2 - 
         1414106*x^3 - 1954172*x^4 + 5316*x^5)*HPL[{3, 1}, x])/
       (729*x*(-1 + x^2)) - (256*(-366930 - 441853*x + 67598*x^2 + 
         415229*x^3 + 271172*x^4)*HPL[{3, 2}, x])/(729*x*(-1 + x^2)) - 
      (256*(-252234 + 81789*x + 22176*x^2 - 99197*x^3 + 211114*x^4)*
        HPL[{4, 0}, x])/(729*x*(-1 + x^2)) - 
      (512*(-61965 + 27171*x - 12133*x^2 - 31779*x^3 + 68978*x^4)*
        HPL[{4, 1}, x])/(243*x*(-1 + x^2)) + 
      (2048*(21789 + 23474*x + 12726*x^2 + 11297*x^3)*HPL[{-3, -1, 0}, x])/
       (729*x*(1 + x)) - (256*(154953 + 164483*x + 81432*x^2 + 73694*x^3)*
        HPL[{-3, 0, 0}, x])/(729*x*(1 + x)) + 
      (1024*(16314 + 8191*x + 1773*x^2 + 10152*x^3)*HPL[{-2, -2, 0}, x])/
       (243*x*(1 + x)) + (128*(58726 + 558413*x - 100788*x^2 - 557227*x^3 + 
         76656*x^4)*HPL[{-2, -1, 0}, x])/(729*x*(1 + x)) + 
      (512*(50502 + 26563*x + 5154*x^2 + 29861*x^3)*HPL[{-2, -1, 2}, x])/
       (243*x*(1 + x)) - (64*(193672 + 979570*x - 151719*x^2 - 862149*x^3 + 
         131148*x^4)*HPL[{-2, 0, 0}, x])/(729*x*(1 + x)) - 
      (512*(17874 + 10181*x + 1608*x^2 + 9557*x^3)*HPL[{-2, 2, 0}, x])/
       (243*x*(1 + x)) - (1024*(17874 + 10181*x + 1608*x^2 + 9557*x^3)*
        HPL[{-2, 2, 1}, x])/(243*x*(1 + x)) + 
      (1024*(18678 + 37612*x + 28017*x^2 + 9595*x^3)*HPL[{-1, -3, 0}, x])/
       (729*x*(1 + x)) + (64*(337442 + 636484*x - 407937*x^2 - 735011*x^3 + 
         38784*x^4)*HPL[{-1, -2, 0}, x])/(729*x*(1 + x)) + 
      (256*(57374 + 115516*x + 86061*x^2 + 29455*x^3)*HPL[{-1, -2, 2}, x])/
       (243*x*(1 + x)) + (1280*Pi^2*(18946 + 38148*x + 28419*x^2 + 9729*x^3)*
        HPL[{-1, -1, -1}, x])/(729*x*(1 + x)) - 
      (16*(-29939810 - 51918212*x - 25706109*x^2 - 4782395*x^3 + 781408*x^4 + 
         24*Pi^2*(134766 + 271324*x + 202149*x^2 + 69175*x^3))*
        HPL[{-1, -1, 0}, x])/(2187*x*(1 + x)) + 
      (64*(745466 + 1473220*x - 235011*x^2 - 1014797*x^3 + 37056*x^4)*
        HPL[{-1, -1, 2}, x])/(729*x*(1 + x)) + 
      (1280*(19482 + 39220*x + 29223*x^2 + 9997*x^3)*HPL[{-1, -1, 3}, x])/
       (243*x*(1 + x)) + (16*(-26381869 - 44605711*x - 19276263*x^2 - 
         1940077*x^3 + 489416*x^4 + 32*Pi^2*(39366 + 79244*x + 59049*x^2 + 
           20195*x^3))*HPL[{-1, 0, 0}, x])/(2187*x*(1 + x)) + 
      (128*(-68004 - 139456*x - 28821*x^2 + 46631*x^3 + 288*x^4)*
        HPL[{-1, 2, 0}, x])/(243*x*(1 + x)) + 
      (256*(-68004 - 139456*x - 28821*x^2 + 46631*x^3 + 288*x^4)*
        HPL[{-1, 2, 1}, x])/(243*x*(1 + x)) - 
      (256*(22698 + 45652*x + 34047*x^2 + 11605*x^3)*HPL[{-1, 2, 2}, x])/
       (243*x*(1 + x)) - (128*(62734 + 126236*x + 94101*x^2 + 32135*x^3)*
        HPL[{-1, 3, 0}, x])/(243*x*(1 + x)) - 
      (256*(62734 + 126236*x + 94101*x^2 + 32135*x^3)*HPL[{-1, 3, 1}, x])/
       (243*x*(1 + x)) + (32*(4929126 + 1150935*x + 6654378*x^2 + 
         5540485*x^3 - 5008736*x^4 - 575676*x^5 + 
         4*Pi^2*(-78732 - 6275*x - 28588*x^2 - 4989*x^3 + 94008*x^4))*
        HPL[{0, 0, 0}, x])/(2187*x*(-1 + x^2)) + 
      (16*(18154905 - 21010197*x + 34816557*x^2 - 12374769*x^3 + 803216*x^4 + 
         16*Pi^2*(-40314 + 73076*x - 60471*x^2 + 12605*x^3))*
        HPL[{1, 0, 0}, x])/(2187*(-1 + x)*x) - 
      (32*(10277224 - 18836329*x + 4248408*x^2 + 4618481*x^3 - 1208552*x^4 + 
         24*Pi^2*(-20726 + 43884*x - 31089*x^2 + 12795*x^3))*
        HPL[{1, 1, 0}, x])/(2187*(-1 + x)*x) + 
      (16*(21025182 - 41857214*x + 7886005*x^2 + 1905880*x^3 - 
         8*Pi^2*(412678 - 477190*x + 215555*x^2))*HPL[{1, 1, 1}, x])/
       (729*x) - (128*(1447891 - 3075251*x + 6948*x^2 + 1153288*x^3 + 
         76212*x^4)*HPL[{1, 1, 2}, x])/(729*(-1 + x)*x) + 
      (65536*(-16 + 49*x - 24*x^2 + 25*x^3)*HPL[{1, 1, 3}, x])/
       (243*(-1 + x)*x) - (128*(1014160 - 1944248*x + 1052967*x^2 + 289*x^3 + 
         19680*x^4)*HPL[{1, 2, 0}, x])/(729*(-1 + x)*x) - 
      (128*(1447891 - 3075251*x + 6948*x^2 + 1153288*x^3 + 76212*x^4)*
        HPL[{1, 2, 1}, x])/(729*(-1 + x)*x) + 
      (8192*(-2714 + 5396*x - 4071*x^2 + 1325*x^3)*HPL[{1, 2, 2}, x])/
       (243*(-1 + x)*x) - (128*(-201134 + 374876*x - 301701*x^2 + 73175*x^3)*
        HPL[{1, 3, 0}, x])/(729*(-1 + x)*x) + 
      (65536*(-16 + 49*x - 24*x^2 + 25*x^3)*HPL[{1, 3, 1}, x])/
       (243*(-1 + x)*x) + (64*(-1606706 + 1805959*x - 1874575*x^2 + 
         1070566*x^3 + 47316*x^4)*HPL[{2, 0, 0}, x])/(729*(-1 + x)*x) - 
      (64*(2350904 - 6403791*x + 4450992*x^2 - 226841*x^3 + 114432*x^4)*
        HPL[{2, 1, 0}, x])/(729*(-1 + x)*x) - 
      (128*(333989 - 2367544*x + 1263280*x^2 + 548015*x^3 + 91956*x^4)*
        HPL[{2, 1, 1}, x])/(243*(-1 + x)*x) + 
      (512*(-42699 - 120869*x + 127545*x^2 + 34999*x^3)*HPL[{2, 1, 2}, x])/
       (243*(-1 + x)*x) - (512*(-7424 + 27971*x - 23691*x^2 + 2120*x^3)*
        HPL[{2, 2, 0}, x])/(81*(-1 + x)*x) + 
      (512*(-42699 - 120869*x + 127545*x^2 + 34999*x^3)*HPL[{2, 2, 1}, x])/
       (243*(-1 + x)*x) - (256*(-253125 - 130931*x + 85911*x^2 + 112243*x^3 + 
         148014*x^4)*HPL[{3, 0, 0}, x])/(729*x*(-1 + x^2)) - 
      (256*(-366930 - 441853*x + 67598*x^2 + 415229*x^3 + 271172*x^4)*
        HPL[{3, 1, 0}, x])/(729*x*(-1 + x^2)) - 
      (512*(-47223 - 157436*x - 10623*x^2 + 153340*x^3 + 53238*x^4)*
        HPL[{3, 1, 1}, x])/(243*x*(-1 + x^2)) - 
      (2048*(16314 + 8191*x + 1773*x^2 + 10152*x^3)*HPL[{-2, -1, -1, 0}, x])/
       (243*x*(1 + x)) + (256*(115758 + 59327*x + 12246*x^2 + 70469*x^3)*
        HPL[{-2, -1, 0, 0}, x])/(243*x*(1 + x)) - 
      (256*(50502 + 26563*x + 5154*x^2 + 29861*x^3)*HPL[{-2, 0, 0, 0}, x])/
       (243*x*(1 + x)) - (1024*(18678 + 37612*x + 28017*x^2 + 9595*x^3)*
        HPL[{-1, -2, -1, 0}, x])/(243*x*(1 + x)) + 
      (128*(132086 + 265964*x + 198129*x^2 + 67835*x^3)*
        HPL[{-1, -2, 0, 0}, x])/(243*x*(1 + x)) - 
      (1024*(18678 + 37612*x + 28017*x^2 + 9595*x^3)*HPL[{-1, -1, -2, 0}, x])/
       (243*x*(1 + x)) - (128*(337442 + 636484*x - 407937*x^2 - 735011*x^3 + 
         38784*x^4)*HPL[{-1, -1, -1, 0}, x])/(729*x*(1 + x)) - 
      (512*(57374 + 115516*x + 86061*x^2 + 29455*x^3)*HPL[{-1, -1, -1, 2}, 
         x])/(243*x*(1 + x)) + (32*(473450 + 915396*x - 350295*x^2 - 
         828273*x^3 + 38208*x^4)*HPL[{-1, -1, 0, 0}, x])/(243*x*(1 + x)) + 
      (512*(20018 + 40292*x + 30027*x^2 + 10265*x^3)*HPL[{-1, -1, 2, 0}, x])/
       (243*x*(1 + x)) + (1024*(20018 + 40292*x + 30027*x^2 + 10265*x^3)*
        HPL[{-1, -1, 2, 1}, x])/(243*x*(1 + x)) - 
      (32*(745466 + 1473220*x - 235011*x^2 - 1014797*x^3 + 37056*x^4)*
        HPL[{-1, 0, 0, 0}, x])/(729*x*(1 + x)) - 
      (256*(22698 + 45652*x + 34047*x^2 + 11605*x^3)*HPL[{-1, 2, 0, 0}, x])/
       (729*x*(1 + x)) - (256*(22698 + 45652*x + 34047*x^2 + 11605*x^3)*
        HPL[{-1, 2, 1, 0}, x])/(243*x*(1 + x)) - 
      (512*(22698 + 45652*x + 34047*x^2 + 11605*x^3)*HPL[{-1, 2, 1, 1}, x])/
       (243*x*(1 + x)) + (128*(-353808 - 138893*x + 280532*x^2 + 6249*x^3 - 
         32836*x^4 + 37668*x^5)*HPL[{0, 0, 0, 0}, x])/(729*x*(-1 + x^2)) - 
      (32*(1379430 - 2180240*x + 2919763*x^2 - 1081529*x^3 + 4496*x^4)*
        HPL[{1, 0, 0, 0}, x])/(729*(-1 + x)*x) - 
      (32*(3407750 - 6068736*x + 5025697*x^2 - 1080951*x^3 + 43856*x^4)*
        HPL[{1, 1, 0, 0}, x])/(729*(-1 + x)*x) - 
      (128*(1447891 - 3075251*x + 6948*x^2 + 1153288*x^3 + 76212*x^4)*
        HPL[{1, 1, 1, 0}, x])/(729*(-1 + x)*x) - 
      (512*(-322497 + 54504*x + 403177*x^2 + 18844*x^3)*HPL[{1, 1, 1, 1}, x])/
       (243*x) + (256*(-387118 + 757852*x - 580677*x^2 + 177175*x^3)*
        HPL[{1, 1, 1, 2}, x])/(243*(-1 + x)*x) + 
      (8192*(-2714 + 5396*x - 4071*x^2 + 1325*x^3)*HPL[{1, 1, 2, 0}, x])/
       (243*(-1 + x)*x) + (256*(-387118 + 757852*x - 580677*x^2 + 177175*x^3)*
        HPL[{1, 1, 2, 1}, x])/(243*(-1 + x)*x) - 
      (128*(-201134 + 374876*x - 301701*x^2 + 73175*x^3)*
        HPL[{1, 2, 0, 0}, x])/(729*(-1 + x)*x) + 
      (8192*(-2714 + 5396*x - 4071*x^2 + 1325*x^3)*HPL[{1, 2, 1, 0}, x])/
       (243*(-1 + x)*x) + (256*(-387118 + 757852*x - 580677*x^2 + 177175*x^3)*
        HPL[{1, 2, 1, 1}, x])/(243*(-1 + x)*x) - 
      (256*(-152496 + 159224*x - 94461*x^2 + 69557*x^3)*HPL[{2, 0, 0, 0}, x])/
       (729*(-1 + x)*x) - (256*(-219312 + 410963*x - 307680*x^2 + 88637*x^3)*
        HPL[{2, 1, 0, 0}, x])/(729*(-1 + x)*x) + 
      (512*(-42699 - 120869*x + 127545*x^2 + 34999*x^3)*HPL[{2, 1, 1, 0}, x])/
       (243*(-1 + x)*x) + (2048*(-64971 - 36956*x + 56472*x^2 + 41359*x^3)*
        HPL[{2, 1, 1, 1}, x])/(243*(-1 + x)*x) + 
      (2048*(18678 + 37612*x + 28017*x^2 + 9595*x^3)*HPL[{-1, -1, -1, -1, 0}, 
         x])/(243*x*(1 + x)) - (256*(132086 + 265964*x + 198129*x^2 + 
         67835*x^3)*HPL[{-1, -1, -1, 0, 0}, x])/(243*x*(1 + x)) + 
      (256*(57374 + 115516*x + 86061*x^2 + 29455*x^3)*HPL[{-1, -1, 0, 0, 0}, 
         x])/(243*x*(1 + x)) - (640*(19482 + 39220*x + 29223*x^2 + 9997*x^3)*
        HPL[{-1, 0, 0, 0, 0}, x])/(729*x*(1 + x)) + 
      (512*(13122 + 807*x - 30950*x^2 + 729*x^3 + 19620*x^4)*
        HPL[{0, 0, 0, 0, 0}, x])/(729*x*(-1 + x^2)) - 
      (128*(-101354 + 190676*x - 152031*x^2 + 38645*x^3)*
        HPL[{1, 0, 0, 0, 0}, x])/(729*(-1 + x)*x) - 
      (4096*(-2458 + 4612*x - 3687*x^2 + 925*x^3)*HPL[{1, 1, 0, 0, 0}, x])/
       (243*(-1 + x)*x) + (65536*(-16 + 49*x - 24*x^2 + 25*x^3)*
        HPL[{1, 1, 1, 0, 0}, x])/(243*(-1 + x)*x) + 
      (256*(-387118 + 757852*x - 580677*x^2 + 177175*x^3)*
        HPL[{1, 1, 1, 1, 0}, x])/(243*(-1 + x)*x) + 
      (5120*(5990 - 7014*x + 2995*x^2)*HPL[{1, 1, 1, 1, 1}, x])/(27*x) - 
      (2048*(82977 - 12160*x + 192*Pi^2*(-8 + 3*x))*PlusDistribution[3, 
         1 - x])/(2187*x) - (11386880*PlusDistribution[4, 1 - x])/(729*x) - 
      (262144*PlusDistribution[5, 1 - x])/(243*x) - 
      (128*HPL[{-1, -1}, x]*(Pi^2*(270727 + 527426*x - 160737*x^2 - 
           437452*x^3 + 18960*x^4) + 63*(57374 + 115516*x + 86061*x^2 + 
           29455*x^3)*Zeta[3]))/(2187*x*(1 + x)) + 
      (32*HPL[{-2}, x]*(Pi^2*(328618 + 1400727*x - 202650*x^2 - 1167071*x^3 + 
           185640*x^4) + 252*(50502 + 26563*x + 5154*x^2 + 29861*x^3)*
          Zeta[3]))/(2187*x*(1 + x)) + 
      (HPL[{-1}, x]*(-9216*Pi^4*(2586 + 5204*x + 3879*x^2 + 1325*x^3) - 
         20*Pi^2*(-75587666 - 126504632*x - 51398943*x^2 - 2977913*x^3 + 
           1176256*x^4) + 5040*(745466 + 1473220*x - 235011*x^2 - 
           1014797*x^3 + 37056*x^4)*Zeta[3]))/(32805*x*(1 + x)) - 
      (64*PlusDistribution[2, 1 - x]*(64*Pi^2*(-1946 + 739*x) + 
         245760*Zeta[3] + 9*x*(54497 + 512*Zeta[3])))/(729*x) + 
      (64*PlusDistribution[1, 1 - x]*(1024*Pi^4*(43 + 137*x) - 
         60*Pi^2*(-110636 + 64077*x) + 1200*x*(139525 + 1416*Zeta[3]) - 
         945*(50895 + 71168*Zeta[3])))/(32805*x) - 
      (32*HPL[{0, 0}, x]*(55715553 + 2888362*x^5 + 
         3*Pi^2*(-1691478 - 922979*x - 1284080*x^2 + 312275*x^3 + 
           2445382*x^4 + 147344*x^5) - 4379832*Zeta[3] + 
         x*(8290779 + 66888*Zeta[3]) - 54*x^4*(810517 + 138600*Zeta[3]) + 
         x^3*(32012039 + 172728*Zeta[3]) + 45*x^2*(727187 + 273480*Zeta[3])))/
       (6561*x*(-1 + x^2)) + (8*HPL[{1, 0}, x]*(-463733419 + 1014656*x^4 + 
         24*Pi^2*(725296 - 1280797*x + 837937*x^2 - 7480*x^3 + 20660*x^4) + 
         x*(852533197 - 47500704*Zeta[3]) + 23741136*Zeta[3] + 
         24*x^2*(-28019572 + 1483821*Zeta[3]) - 
         2*x^3*(-66716639 + 5944500*Zeta[3])))/(6561*(-1 + x)*x) + 
      (16*HPL[{2}, x]*(7064918*x^4 + 12*Pi^2*(866163 - 3244639*x + 
           2112588*x^2 + 276904*x^3 + 95544*x^4) + 
         x^3*(257825635 - 26144136*Zeta[3]) - 
         87*x^2*(3903653 + 369072*Zeta[3]) + 81*(-2962363 + 501360*Zeta[3]) + 
         3*x*(80022551 + 6649080*Zeta[3])))/(6561*(-1 + x)*x) + 
      (8*HPL[{1, 1}, x]*(-812120909 + 30642412*x^4 + 
         12*Pi^2*(3883744 - 5772506*x - 1660053*x^2 + 3357607*x^3 + 
           191208*x^4) + x*(1900212989 - 352817856*Zeta[3]) + 
         x^3*(335143778 - 81486000*Zeta[3]) + 145056096*Zeta[3] + 
         18*x^2*(-80771015 + 15037128*Zeta[3])))/(6561*(-1 + x)*x) + 
      (8*HPL[{-1, 0}, x]*(-30247467 + 5418600*x^4 + 
         8*Pi^2*(474739 + 945794*x - 74274*x^2 - 577345*x^3 + 18096*x^4) + 
         21040560*Zeta[3] + 2*x^3*(-9161267 + 5398380*Zeta[3]) + 
         x^2*(-96804098 + 31560840*Zeta[3]) + 
         x*(-101337271 + 42357600*Zeta[3])))/(2187*x*(1 + x)) + 
      (HPL[{1}, x]*(8192*Pi^4*(-584 - 211*x - 360*x^2 + 525*x^3) - 
         60*Pi^2*(-15721022 + 33196032*x - 17782883*x^2 - 1151103*x^3 + 
           1458976*x^4) + 40*(x^2*(207971093 - 110873358*Zeta[3]) + 
           x*(527683137 - 107690472*Zeta[3]) + 
           8*x^4*(775621 + 769536*Zeta[3]) + 44*(-8293430 + 
             3363039*Zeta[3]) + 18*x^3*(-20941571 + 6604553*Zeta[3]))))/
       (32805*(-1 + x)*x) - (8*HPL[{0}, x]*
        (16*Pi^4*(-302292 + 210439*x + 11*x^2 - 245191*x^3 + 263049*x^4) + 
         10*Pi^2*(6002184 - 3361759*x + 37080131*x^2 + 11439051*x^3 - 
           33996235*x^4 + 90740*x^5) + 5*(97869276 - 56071368*Zeta[3] + 
           96*x^5*(38533 + 76290*Zeta[3]) - 4*x^2*(144340349 + 
             18610344*Zeta[3]) + x^3*(368312809 + 41906232*Zeta[3]) - 
           x*(593698795 + 50253048*Zeta[3]) + 2*x^4*(128902651 + 
             61136820*Zeta[3]))))/(32805*x*(-1 + x^2)) + 
      (16*PlusDistribution[0, 1 - x]*(128*Pi^4*(556 + 739*x) + 
         4*x*(10135305 + 606106*Zeta[3]) + Pi^2*(393216*Zeta[3] - 
           x*(2815163 + 138240*Zeta[3])) - 768*(27659*Zeta[3] + 
           4608*Zeta[5])))/(2187*x) + (PlusDistribution[-1, 1 - x]*
        (-40960*Pi^6*(-20 - 35*x + 28*x^2) + 224*Pi^4*(8629608 - 14747791*x + 
           12369649*x^2) - 840*Pi^2*(x*(24122263 - 6882048*Zeta[3]) + 
           36*(356265 - 71168*Zeta[3]) + 102*x^2*(-44229 + 54272*Zeta[3])) + 
         1890*(81920*(144*Zeta[3]^2 + 139*Zeta[5]) - 
           16*x*(4881235*Zeta[3] + 1658880*Zeta[3]^2 + 6760192*Zeta[5]) + 
           x^2*(65622969 + 65663176*Zeta[3] + 12025856*Zeta[3]^2 + 
             69447680*Zeta[5]))))/(688905*x^2) - 
      (4*(6*Pi^4*(9292409 + 9337738*x - 5639749*x^2 - 11577482*x^3 - 
           5442996*x^4 + 248960*x^5) + 5*Pi^2*(-497776929 + 12999340*x^5 + 
           104550048*Zeta[3] + 24*x*(3808427 + 943368*Zeta[3]) + 
           6*x^4*(104089723 + 2270352*Zeta[3]) - 
           8*x^3*(12680231 + 3857688*Zeta[3]) - 9*x^2*(14413461 + 
             14330368*Zeta[3])) + 5*(4170084929 - 303296148*Zeta[3] + 
           16*x^5*(-3583237 + 3995073*Zeta[3]) + 8*x^3*(614498777 + 
             40328181*Zeta[3] - 6468876*Zeta[5]) - 
           216*x*(22493789 + 393561*Zeta[3] - 807396*Zeta[5]) - 
           553227408*Zeta[5] - 9*x^4*(55058563 + 259398860*Zeta[3] + 
             6140448*Zeta[5]) + x^2*(-3674557862 + 3055097376*Zeta[3] + 
             737994672*Zeta[5]))))/(98415*x*(-1 + x^2)))
 
J[q][5][5] = 120*((32*(-535152 + 699491*x - 754288*x^2 + 253869*x^3 + 
         38528*x^4 - 4*Pi^2*(-15264 + 7591*x - 2478*x^2 + 9127*x^3))*
        HPL[{2}, x])/(729*(-1 + x)*x) - 
      (256*(-17919 - 890*x - 20961*x^2 + 28770*x^3 + 3576*x^4)*HPL[{3}, x])/
       (729*(-1 + x)*x) + (256*(-11664 + 11469*x - 4521*x^2 + 4204*x^3)*
        HPL[{4}, x])/(729*(-1 + x)*x) - 
      (32*(20*Pi^2*(-11664 + 11469*x - 4521*x^2 + 4204*x^3) + 
         3*(807175 - 787688*x + 18369*x^2 + 540932*x^3 - 82868*x^4))*
        HPL[{0, 0}, x])/(10935*(-1 + x)*x) + 
      (16*(-3702462 + 6009210*x - 5765175*x^2 + 1590723*x^3 + 82392*x^4 - 
         32*Pi^2*(-4642 + 9028*x - 6963*x^2 + 2065*x^3))*HPL[{1, 0}, x])/
       (2187*(-1 + x)*x) + (32*(1234154 - 1364020*x + 557705*x^2 + 
         27464*x^3 - 16*Pi^2*(4642 - 4898*x + 2065*x^2))*HPL[{1, 1}, x])/
       (729*x) - (128*(-6906 + 7461*x - 48369*x^2 + 31050*x^3 + 1916*x^4)*
        HPL[{1, 2}, x])/(243*(-1 + x)*x) + 
      (1024*(-4642 + 9028*x - 6963*x^2 + 2065*x^3)*HPL[{1, 3}, x])/
       (729*(-1 + x)*x) - (64*(-23720 - 36237*x - 17584*x^2 + 57205*x^3 + 
         5488*x^4)*HPL[{2, 0}, x])/(243*(-1 + x)*x) - 
      (128*(-23720 - 36237*x - 17584*x^2 + 57205*x^3 + 5488*x^4)*
        HPL[{2, 1}, x])/(243*(-1 + x)*x) + 
      (256*(-15264 + 7591*x - 2478*x^2 + 9127*x^3)*HPL[{2, 2}, x])/
       (243*(-1 + x)*x) + (256*(-19764 + 23179*x - 16911*x^2 + 12472*x^3)*
        HPL[{3, 0}, x])/(729*(-1 + x)*x) + 
      (512*(-19764 + 23179*x - 16911*x^2 + 12472*x^3)*HPL[{3, 1}, x])/
       (729*(-1 + x)*x) - (64*(-113238 + 42479*x + 50771*x^2 - 37156*x^3 + 
         20024*x^4)*HPL[{0, 0, 0}, x])/(3645*(-1 + x)*x) - 
      (128*(-6906 + 7461*x - 48369*x^2 + 31050*x^3 + 1916*x^4)*
        HPL[{1, 0, 0}, x])/(729*(-1 + x)*x) - 
      (128*(-6906 + 7461*x - 48369*x^2 + 31050*x^3 + 1916*x^4)*
        HPL[{1, 1, 0}, x])/(243*(-1 + x)*x) - 
      (256*(6906 - 15403*x + 32966*x^2 + 1916*x^3)*HPL[{1, 1, 1}, x])/
       (243*x) + (1024*(-4642 + 9028*x - 6963*x^2 + 2065*x^3)*
        HPL[{1, 1, 2}, x])/(243*(-1 + x)*x) + 
      (512*(-4642 + 9028*x - 6963*x^2 + 2065*x^3)*HPL[{1, 2, 0}, x])/
       (243*(-1 + x)*x) + (1024*(-4642 + 9028*x - 6963*x^2 + 2065*x^3)*
        HPL[{1, 2, 1}, x])/(243*(-1 + x)*x) + 
      (256*(-15264 + 7591*x - 2478*x^2 + 9127*x^3)*HPL[{2, 0, 0}, x])/
       (729*(-1 + x)*x) + (256*(-15264 + 7591*x - 2478*x^2 + 9127*x^3)*
        HPL[{2, 1, 0}, x])/(243*(-1 + x)*x) + 
      (512*(-15264 + 7591*x - 2478*x^2 + 9127*x^3)*HPL[{2, 1, 1}, x])/
       (243*(-1 + x)*x) - (256*(13122 - 12853*x - 6837*x^2 + 7080*x^3)*
        HPL[{0, 0, 0, 0}, x])/(3645*(-1 + x)*x) + 
      (256*(-4642 + 9028*x - 6963*x^2 + 2065*x^3)*HPL[{1, 0, 0, 0}, x])/
       (729*(-1 + x)*x) + (1024*(-4642 + 9028*x - 6963*x^2 + 2065*x^3)*
        HPL[{1, 1, 0, 0}, x])/(729*(-1 + x)*x) + 
      (1024*(-4642 + 9028*x - 6963*x^2 + 2065*x^3)*HPL[{1, 1, 1, 0}, x])/
       (243*(-1 + x)*x) + (2048*(4642 - 4898*x + 2065*x^2)*
        HPL[{1, 1, 1, 1}, x])/(243*x) - (512*(-18597 + 256*Pi^2)*
        PlusDistribution[2, 1 - x])/729 + 
      (1900544*PlusDistribution[3, 1 - x])/729 + 
      (131072*PlusDistribution[4, 1 - x])/729 - 
      (128*PlusDistribution[1, 1 - x]*(-149089 + 7424*Pi^2 - 8192*Zeta[3]))/
       729 + (16*PlusDistribution[0, 1 - x]*(11628189 - 1487760*Pi^2 + 
         2048*Pi^4 + 3563520*Zeta[3]))/10935 + 
      (8*HPL[{0}, x]*(4306399 + 1490188*x^4 + 80*Pi^2*(-17919 - 890*x - 
           20961*x^2 + 28770*x^3 + 3576*x^4) + 
         x*(10447229 - 5505120*Zeta[3]) + x^3*(21818474 - 2017920*Zeta[3]) + 
         5598720*Zeta[3] + 90*x^2*(-224129 + 24112*Zeta[3])))/
       (10935*(-1 + x)*x) + (8*HPL[{1}, x]*(217332*x^4 + 
         8*Pi^2*(-6906 + 22309*x - 48369*x^2 + 31050*x^3 + 1916*x^4) + 
         128*(-867 + 4642*Zeta[3]) - 28*x*(-38457 + 45952*Zeta[3]) - 
         5*x^3*(-653 + 52864*Zeta[3]) + x^2*(-1186417 + 891264*Zeta[3])))/
       (729*(-1 + x)*x) + (8*(8*Pi^4*(-75492 + 94493*x - 75513*x^2 + 
           53952*x^3) - 30*Pi^2*(-535152 + 997043*x - 754288*x^2 + 
           253869*x^3 + 38528*x^4) + 3*(-21509702 + 
           x^2*(30730431 - 10061280*Zeta[3]) - 8601120*Zeta[3] + 
           35*x*(539197 + 191424*Zeta[3]) + 2*x^4*(11741 + 858240*Zeta[3]) + 
           2*x^3*(-14058053 + 6904800*Zeta[3]))))/(32805*(-1 + x)*x) + 
      (8*PlusDistribution[-1, 1 - x]*(14848*Pi^4*(-79 + 82*x) - 
         60*Pi^2*(149089 - 2048*Zeta[3] + 10240*x*Zeta[3]) - 
         576*(30995*Zeta[3] + 18176*Zeta[5]) + 
         45*x*(641277 + 1190208*Zeta[3] + 311296*Zeta[5])))/(32805*x))


